Microscopically-constrained Fock energy density functionals from chiral effective field theory. I. Two-nucleon interactions

The density matrix expansion (DME) of Negele and Vautherin is a convenient tool to map finite-range physics associated with vacuum two- and three-nucleon interactions into the form of a Skyme-like energy density functional (EDF) with density-dependent couplings. In this work, we apply the improved formulation of the DME proposed recently in arXiv:0910.4979 by Gebremariam {\it et al.} to the non-local Fock energy obtained from chiral effective field theory (EFT) two-nucleon (NN) interactions at next-to-next-to-leading-order (N$^2$LO). The structure of the chiral interactions is such that each coupling in the DME Fock functional can be decomposed into a cutoff-dependent coupling {\it constant} arising from zero-range contact interactions and a cutoff-independent coupling {\it function} of the density arising from the universal long-range pion exchanges. This motivates a new microscopically-guided Skyrme phenomenology where the density-dependent couplings associated with the underlying pion-exchange interactions are added to standard empirical Skyrme functionals, and the density-independent Skyrme parameters subsequently refit to data. A Mathematica notebook containing the novel density-dependent couplings is provided.

==> MathematicaNB/DMEchiralNN_v1.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    257361,       7187]
NotebookOptionsPosition[    247240,       6846]
NotebookOutlinePosition[    247708,       6865]
CellTagsIndexPosition[    247665,       6862]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[StyleBox["Introduction",
 FontFamily->"Times New Roman",
 FontSize->26,
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.4776549263073606`*^9, 3.477654927839042*^9}},
 Background->RGBColor[0.87, 0.94, 1]],

Cell[TextData[StyleBox["This notebook contains the DME coupling functions for \
the Fock energy density functional (EDF) arising from the finite range chiral \
EFT NN potential thru N2LO.  Final expressions for the couplings are \
highlighted in gray. Several general comments are:\n\n1) Note that the only \
NN contribution to the spin-orbit couplings at this level come from the \
zero-range contact terms. Therefore, no spin-orbit couplings are calculated \
in this notebook since we restrict ourselves to finite-range NN \
contributions.\n\n2) Couplings are calculated for both the original DME \
formulation of Negele and Vautherin (NVDME) as well as the recently improved \
\"phase space averaging\" formulation of Gebremariam et al. described in the \
text (PSADME).\n \n3) The EDF couplings are provided in the isospin \
representation.\n\n4) We follow the formulation of  Epelbaum et al \
(nucl-th/0405048) for the finite range EFT NN potentials. Note that we ignore \
the UV regulator, which would complicate the DME by introducing \
non-localities into the NN interaction. This approximation is safe at the HF \
level so long as the local kF is not too close to the UV regulator cutoff  \
(typically 2 - 3 1/fm).  \n\n5) Note that the pion mass and decay constant \
are denoted by m and f. \n\n6) In the explicit expressions for the DME \
couplings below, the dimensionless variable u  is defined as the dimensionlss \
fermi momentum u = kF/m, where m is the pion mass.\n",
 FontSize->14]], "Text",
 CellChangeTimes->{{3.4451815745188637`*^9, 3.4451816047848673`*^9}, {
   3.445181639495399*^9, 3.445182009561116*^9}, {3.4451823877692223`*^9, 
   3.445182510575431*^9}, {3.4451828236216993`*^9, 3.445183177939191*^9}, {
   3.4451833572476892`*^9, 3.445183370853965*^9}, {3.4456218244785223`*^9, 
   3.445622175601424*^9}, {3.44562220584389*^9, 3.445622258331559*^9}, {
   3.445622307097274*^9, 3.445622495348982*^9}, {3.445622804193102*^9, 
   3.445622897634799*^9}, {3.467632752377446*^9, 3.467632790606361*^9}, {
   3.467632827648477*^9, 3.467633117431258*^9}, {3.477315481538086*^9, 
   3.47731549863593*^9}, {3.4776549075833397`*^9, 3.4776549089430976`*^9}, {
   3.4776559343946943`*^9, 3.4776559401306105`*^9}, 3.477658480435614*^9, {
   3.478610918057701*^9, 3.478611136359301*^9}, {3.478611203738081*^9, 
   3.478611351501973*^9}, {3.478611386007629*^9, 3.4786115563625107`*^9}, {
   3.478613701205393*^9, 3.478613705587699*^9}, {3.478615716875514*^9, 
   3.478615788614779*^9}},
 Background->RGBColor[0.87, 0.94, 1]],

Cell[TextData[StyleBox["Remarks on the coupling constants of chiral EFT NN \
interaction and overall units",
 FontFamily->"Times New Roman",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.477654428741536*^9, 3.477654482925668*^9}, {
  3.4776546774223504`*^9, 3.477654681016906*^9}, {3.4776548198125105`*^9, 
  3.477654843958234*^9}, {3.4786153783853607`*^9, 3.478615386528916*^9}},
 FontSize->18,
 Background->RGBColor[0.87, 0.94, 1]],

Cell["\<\
For the results presented in the text we adopted the following values for the \
different parameters and couplings:
1) axial vector coupling constant: gA = 1.29
2) pion-nucleon coupling constant: f = 92.4 MeV  
3) pion mass: m = 138 MeV
4) spectral function regulator mass : Msfr = 500 MeV and Msfr = Infinity
5) the c1, c3, and c4  constants 
\tc1 = -.81 1/GeV;
\tc3 = -3.4 1/GeV;
\tc4 =  3.4 1/GeV ;
6) To get the final EDF couplings in the correct dimensionful units, the \
parameters f, m, and Msfr should be divided by hbarc = 197.33 MeV*fm to \
convert them to units of 1/fm, while the c1, c3, and c4 couplings should be \
converted into units of fm. Finally, the resulting analytical expressions for \
the DME couplings should be multiplied by hbarc.

For the \[Rho]\[Rho] couplings, the final units are MeV*fm**3, while all \
others (\[Rho]\[CapitalDelta]\[Rho], \[Rho]\[Tau], JJ) are MeV*fm**5.\t
\t\t\
\>", "Text",
 CellChangeTimes->{{3.477654428741536*^9, 3.477654482925668*^9}, {
  3.4776546774223504`*^9, 3.477654681016906*^9}, {3.4776549988121476`*^9, 
  3.4776550033134146`*^9}, {3.477655078021947*^9, 3.477655117517441*^9}, {
  3.477655163077142*^9, 3.4776552548805957`*^9}, {3.477655465555472*^9, 
  3.477655585222286*^9}, {3.477655717782375*^9, 3.477655830338112*^9}, {
  3.4782361971539536`*^9, 3.4782362826405015`*^9}, {3.4786115867126017`*^9, 
  3.478611837613504*^9}, {3.478612723119651*^9, 3.478612743390329*^9}, {
  3.47861282710988*^9, 3.478613000960766*^9}, {3.478613042919633*^9, 
  3.478613120079859*^9}, {3.478613164015046*^9, 3.47861336716089*^9}, {
  3.478613490314022*^9, 3.478613617243922*^9}, {3.478614072869063*^9, 
  3.478614163354721*^9}, {3.478615558199581*^9, 3.478615582479569*^9}},
 FontSize->14,
 Background->RGBColor[0.87, 0.94, 1]],

Cell[TextData[StyleBox["Remarks on the analytical calculation of the EDF \
couplings",
 FontFamily->"Times New Roman",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.477654428741536*^9, 3.477654482925668*^9}, {
  3.4776546774223504`*^9, 3.477654681016906*^9}, {3.4776548198125105`*^9, 
  3.477654843958234*^9}, {3.4776561447949843`*^9, 3.477656161705779*^9}},
 FontSize->18,
 Background->RGBColor[0.87, 0.94, 1]],

Cell["\<\
Even though we are able to reduce all EDF couplings to one-dimensional \
integrals, we are not always able to obtain analytical expressions for the \
one-dimensional integrals depending on the value of Msfr appearing in the NLO \
and N2LO potentials. Specifically we find:

1) All LO couplings are analytical since the Msfr does not enter here. 

2) NLO couplings are analytical only for Msfr = Infinity. This is not a \
problem as numerical integration of the NLO couplings shows that the \
difference between Msfr = some finite value and Msfr = Infinity on the final \
couplings is rather small.

3) NNLO couplings can be cast into analytical form for finite Msfr provided \
that Msfr is set to an integer (n>2) multiple of m (pion mass). Analytical \
NNLO couplings are also obtained for Msfr = Infinity.\
\>", "Text",
 CellChangeTimes->{{3.477654428741536*^9, 3.477654482925668*^9}, {
  3.4776546774223504`*^9, 3.477654681016906*^9}, {3.4776549988121476`*^9, 
  3.4776550033134146`*^9}, {3.477655078021947*^9, 3.477655117517441*^9}, {
  3.477655163077142*^9, 3.4776552548805957`*^9}, {3.477655465555472*^9, 
  3.477655585222286*^9}, {3.477655717782375*^9, 3.477655830338112*^9}, {
  3.477656165785*^9, 3.4776563372469864`*^9}, {3.477656409310461*^9, 
  3.4776565318067884`*^9}, {3.4776572015110054`*^9, 3.4776573477797146`*^9}, {
  3.4776573859291277`*^9, 3.477657513505389*^9}, {3.4786139410225067`*^9, 
  3.478614048224717*^9}, {3.478615131626382*^9, 3.478615143770035*^9}, {
  3.478615450594948*^9, 3.47861553500806*^9}, {3.478615599472896*^9, 
  3.478615615279001*^9}},
 FontSize->14,
 Background->RGBColor[0.87, 0.94, 1]],

Cell[CellGroupData[{

Cell["\<\
Define direct and exchange \[CapitalGamma] vertices \
\>", "Subsection",
 CellChangeTimes->{{3.463765753803746*^9, 3.4637657918200197`*^9}, {
  3.467631919408618*^9, 3.467631960737391*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]C", "[", 
    RowBox[{"VC_", ",", "WC_", ",", "t_"}], "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"VC", ",", 
        RowBox[{"t", "\[Equal]", "0"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"WC", ",", 
        RowBox[{"t", "\[Equal]", "1"}]}], "}"}]}], "}"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]S", "[", 
    RowBox[{"VS_", ",", "WS_", ",", "t_"}], "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"VS", ",", 
        RowBox[{"t", "\[Equal]", "0"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"WS", ",", 
        RowBox[{"t", "\[Equal]", "1"}]}], "}"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalGamma]T", "[", 
     RowBox[{"VT_", ",", "WT_", ",", "t_"}], "]"}], ":=", 
    RowBox[{"Piecewise", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"VT", ",", 
         RowBox[{"t", "\[Equal]", "0"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"WT", ",", 
         RowBox[{"t", "\[Equal]", "1"}]}], "}"}]}], "}"}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"VCx", "[", 
    RowBox[{
    "VC_", ",", "WC_", ",", "VS_", ",", "WS_", ",", "VT_", ",", "WT_", ",", 
     "q_", ",", "t_"}], "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "4"}], "*", 
         RowBox[{"(", 
          RowBox[{"VC", "+", 
           RowBox[{"3", "*", "WC"}], "+", 
           RowBox[{"3", "*", "VS"}], "+", 
           RowBox[{"9", "*", "WS"}], "+", 
           RowBox[{
            RowBox[{"q", "^", "2"}], "*", "VT"}], "+", 
           RowBox[{"3", "*", 
            RowBox[{"q", "^", "2"}], "*", "WT"}]}], ")"}]}], ",", 
        RowBox[{"t", "\[Equal]", "0"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "4"}], "*", 
         RowBox[{"(", 
          RowBox[{"VC", "-", "WC", "+", 
           RowBox[{"3", "*", "VS"}], "-", 
           RowBox[{"3", "*", "WS"}], "+", 
           RowBox[{
            RowBox[{"q", "^", "2"}], "*", "VT"}], "-", 
           RowBox[{
            RowBox[{"q", "^", "2"}], "*", "WT"}]}], ")"}]}], ",", 
        RowBox[{"t", "\[Equal]", "1"}]}], "}"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"VSx", "[", 
    RowBox[{
    "VC_", ",", "WC_", ",", "VS_", ",", "WS_", ",", "VT_", ",", "WT_", ",", 
     "q_", ",", "t_"}], "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "4"}], "*", 
         RowBox[{"(", 
          RowBox[{"VC", "+", 
           RowBox[{"3", "*", "WC"}], "-", "VS", "-", 
           RowBox[{"3", "*", "WS"}], "-", 
           RowBox[{
            RowBox[{"q", "^", "2"}], "*", "VT"}], "-", 
           RowBox[{"3", "*", 
            RowBox[{"q", "^", "2"}], "*", "WT"}]}], ")"}]}], ",", 
        RowBox[{"t", "\[Equal]", "0"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "4"}], "*", 
         RowBox[{"(", 
          RowBox[{"VC", "-", "WC", "-", "VS", "+", "WS", "-", 
           RowBox[{
            RowBox[{"q", "^", "2"}], "*", "VT"}], "+", 
           RowBox[{
            RowBox[{"q", "^", "2"}], "*", "WT"}]}], ")"}]}], ",", 
        RowBox[{"t", "\[Equal]", "1"}]}], "}"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"VTx", "[", 
    RowBox[{"VT_", ",", "WT_", ",", "q_", ",", "t_"}], "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"VT", "+", 
           RowBox[{"3", "*", "WT"}]}], ")"}]}], ",", 
        RowBox[{"t", "\[Equal]", "0"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"VT", "-", "WT"}], ")"}]}], ",", 
        RowBox[{"t", "\[Equal]", "1"}]}], "}"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.463765768151073*^9, {3.463765805070424*^9, 3.463766066504929*^9}, {
   3.463766107300356*^9, 3.463766159519205*^9}, {3.463957154234336*^9, 
   3.4639571631664877`*^9}, {3.463957194847172*^9, 3.46395732204816*^9}, {
   3.4640039603106823`*^9, 3.464004416879348*^9}, {3.464004562676646*^9, 
   3.464004655122241*^9}, {3.464007688622012*^9, 3.4640076978531923`*^9}, {
   3.4640077653233137`*^9, 3.464007769652814*^9}, {3.464007857150497*^9, 
   3.464007872392524*^9}, {3.464007906543475*^9, 3.464007945951186*^9}, {
   3.464007981839807*^9, 3.464008091541222*^9}, {3.464014094102702*^9, 
   3.464014115401825*^9}, {3.467631903091763*^9, 3.467631907306836*^9}, {
   3.476637094730946*^9, 3.476637129062952*^9}, {3.4776532748694863`*^9, 
   3.4776532827463512`*^9}}]
}, Open  ]],

Cell[TextData[StyleBox["",
 FontSize->14]], "Text",
 CellChangeTimes->{{3.4451815745188637`*^9, 3.4451816047848673`*^9}, {
  3.445181639495399*^9, 3.445182009561116*^9}, {3.4451823877692223`*^9, 
  3.445182510575431*^9}, {3.4451828236216993`*^9, 3.445183177939191*^9}, {
  3.4451833572476892`*^9, 3.445183370853965*^9}, {3.4456218244785223`*^9, 
  3.445622175601424*^9}, {3.44562220584389*^9, 3.445622258331559*^9}, {
  3.445622307097274*^9, 3.445622495348982*^9}, {3.445622804193102*^9, 
  3.445622897634799*^9}, {3.467632752377446*^9, 3.467632790606361*^9}, {
  3.467632827648477*^9, 3.467633117431258*^9}, {3.477315481538086*^9, 
  3.47731549863593*^9}, {3.4776543663978543`*^9, 3.477654368523385*^9}}],

Cell[CellGroupData[{

Cell["LO Potentials", "Subsection",
 CellChangeTimes->{{3.464004890692389*^9, 3.464004893965*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"VCLO", "[", "q_", "]"}], " ", ":=", " ", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"WCLO", "[", "q_", "]"}], " ", ":=", " ", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"VSLO", "[", "q_", "]"}], " ", ":=", " ", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"WSLO", "[", "q_", "]"}], " ", ":=", " ", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"VTLO", "[", "q_", "]"}], " ", ":=", " ", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"WTLO", "[", "q_", "]"}], " ", ":=", " ", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"gA", "/", 
          RowBox[{"(", 
           RowBox[{"2", "*", "f"}], ")"}]}], ")"}], "^", "2"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"q", "^", "2"}], " ", "+", " ", 
        RowBox[{"m", "^", "2"}]}], ")"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]CLO", "[", 
    RowBox[{"q_", ",", "t_"}], "]"}], " ", ":=", " ", 
   RowBox[{"\[CapitalGamma]C", "[", 
    RowBox[{
     RowBox[{"VCLO", "[", "q", "]"}], ",", " ", 
     RowBox[{"WCLO", "[", "q", "]"}], ",", " ", "t"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]SLO", "[", 
    RowBox[{"q_", ",", " ", "t_"}], "]"}], " ", ":=", " ", 
   RowBox[{"\[CapitalGamma]S", "[", 
    RowBox[{
     RowBox[{"VSLO", "[", "q", "]"}], ",", " ", 
     RowBox[{"WSLO", "[", "q", "]"}], ",", " ", "t"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]TLO", "[", 
    RowBox[{"q_", ",", "t_"}], "]"}], " ", ":=", " ", 
   RowBox[{"\[CapitalGamma]T", "[", 
    RowBox[{
     RowBox[{"VTLO", "[", "q", "]"}], ",", " ", 
     RowBox[{"WTLO", "[", "q", "]"}], ",", " ", "t"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]xCLO", "[", 
    RowBox[{"q_", ",", "t_"}], "]"}], ":=", " ", 
   RowBox[{"VCx", "[", 
    RowBox[{
     RowBox[{"VCLO", "[", "q", "]"}], ",", 
     RowBox[{"WCLO", "[", "q", "]"}], ",", 
     RowBox[{"VSLO", "[", "q", "]"}], ",", 
     RowBox[{"WSLO", "[", "q", "]"}], ",", 
     RowBox[{"VTLO", "[", "q", "]"}], ",", 
     RowBox[{"WTLO", "[", "q", "]"}], ",", "q", ",", "t"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]xSLO", "[", 
    RowBox[{"q_", ",", "t_"}], "]"}], ":=", " ", 
   RowBox[{"VSx", "[", 
    RowBox[{
     RowBox[{"VCLO", "[", "q", "]"}], ",", 
     RowBox[{"WCLO", "[", "q", "]"}], ",", 
     RowBox[{"VSLO", "[", "q", "]"}], ",", 
     RowBox[{"WSLO", "[", "q", "]"}], ",", 
     RowBox[{"VTLO", "[", "q", "]"}], ",", 
     RowBox[{"WTLO", "[", "q", "]"}], ",", "q", ",", "t"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]xTLO", "[", 
    RowBox[{"q_", ",", "t_"}], "]"}], ":=", " ", 
   RowBox[{"VTx", "[", 
    RowBox[{
     RowBox[{"VTLO", "[", "q", "]"}], ",", 
     RowBox[{"WTLO", "[", "q", "]"}], ",", "q", ",", "t"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.437861000066581*^9, 3.43786111960686*^9}, {
   3.4378615866950493`*^9, 3.437861592532302*^9}, {3.4378616380582333`*^9, 
   3.4378616614523582`*^9}, {3.437862054539546*^9, 3.4378620685390778`*^9}, {
   3.437929633794073*^9, 3.4379296369311657`*^9}, {3.437929721089272*^9, 
   3.4379297495693817`*^9}, {3.4442407011506577`*^9, 3.444240703202242*^9}, {
   3.455472945352294*^9, 3.4554729466237307`*^9}, {3.464004774602166*^9, 
   3.464004846516966*^9}, {3.464004903289823*^9, 3.464005097898019*^9}, {
   3.464006233817563*^9, 3.464006250733692*^9}, {3.464007378361759*^9, 
   3.4640073795119543`*^9}, {3.464007413682642*^9, 3.4640074144147987`*^9}, {
   3.464007480311517*^9, 3.4640074878309298`*^9}, {3.46400782404951*^9, 
   3.464007829547275*^9}, 3.464008212184513*^9, {3.464010114758443*^9, 
   3.464010117082815*^9}, {3.464012201042617*^9, 3.4640122019243927`*^9}, {
   3.464014123563785*^9, 3.4640141356503763`*^9}, {3.464364073426415*^9, 
   3.464364079986196*^9}, {3.4644273197433767`*^9, 3.464427324384304*^9}, {
   3.464431649169746*^9, 3.4644316494407387`*^9}, {3.464432642279014*^9, 
   3.464432642841256*^9}, {3.4644426742539377`*^9, 3.464442674670075*^9}, {
   3.46635794592204*^9, 3.466357946149868*^9}, {3.476637140355496*^9, 
   3.476637143930044*^9}, {3.477653285184428*^9, 3.4776532939208717`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
NLO potentials
\
\>", "Subsection",
 CellChangeTimes->{{3.437929642589057*^9, 3.4379296833212442`*^9}, {
  3.444816235948501*^9, 3.444816245298806*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"w", "[", "q_", "]"}], " ", ":=", " ", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"q", "^", "2"}], " ", "+", " ", 
       RowBox[{"4", "*", 
        RowBox[{"m", "^", "2"}]}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"s", " ", ":=", " ", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"Msfr", "^", "2"}], " ", "-", " ", 
       RowBox[{"4", "*", 
        RowBox[{"m", "^", "2"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"L", "[", "q_", "]"}], " ", ":=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"w", "[", "q", "]"}], "/", "2"}], "/", "q"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Msfr", "*", 
              RowBox[{"w", "[", "q", "]"}]}], "+", 
             RowBox[{"q", "*", "s"}]}], ")"}], "^", "2"}], "/", "4"}], "/", 
         RowBox[{"m", "^", "2"}]}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Msfr", "^", "2"}], "+", 
          RowBox[{"q", "^", "2"}]}], ")"}]}], "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"VCNLO", "[", "q_", "]"}], " ", ":=", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"WCNLO", "[", "q_", "]"}], " ", ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", 
       RowBox[{"(", 
        RowBox[{"384", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"f", "^", "4"}]}], ")"}]}], "*", 
      RowBox[{"L", "[", "q", "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", "*", 
         RowBox[{"m", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", "*", 
            RowBox[{"gA", "^", "4"}]}], "-", 
           RowBox[{"4", "*", 
            RowBox[{"gA", "^", "2"}]}], " ", "-", "1"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"q", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"23", "*", 
            RowBox[{"gA", "^", "4"}]}], "-", 
           RowBox[{"10", "*", 
            RowBox[{"gA", "^", "2"}]}], " ", "-", "1"}], ")"}]}], "+", 
        RowBox[{"48", "*", 
         RowBox[{"gA", "^", "4"}], "*", 
         RowBox[{
          RowBox[{"m", "^", "4"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", "*", 
             RowBox[{"m", "^", "2"}]}], " ", "+", " ", 
            RowBox[{"q", "^", "2"}]}], ")"}]}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"VSNLO", "[", "q_", "]"}], ":=", " ", 
     RowBox[{"3", "*", 
      RowBox[{"gA", "^", "4"}], "*", 
      RowBox[{"q", "^", "2"}], "*", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"L", "[", "q", "]"}], "/", "64"}], "/", 
        RowBox[{"Pi", "^", "2"}]}], "/", 
       RowBox[{"f", "^", "4"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"VTNLO", "[", "q_", "]"}], " ", ":=", 
     RowBox[{
      RowBox[{"-", " ", "3"}], "*", 
      RowBox[{"gA", "^", "4"}], "*", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"L", "[", "q", "]"}], "/", "64"}], "/", 
        RowBox[{"Pi", "^", "2"}]}], "/", 
       RowBox[{"f", "^", "4"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"WSNLO", "[", "q_", "]"}], " ", ":=", " ", "0"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"WTNLO", "[", "q_", "]"}], ":=", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalGamma]CNLO", "[", 
      RowBox[{"q_", ",", " ", "t_"}], "]"}], " ", ":=", " ", 
     RowBox[{"\[CapitalGamma]C", "[", 
      RowBox[{
       RowBox[{"VCNLO", "[", "q", "]"}], " ", ",", " ", 
       RowBox[{"WCNLO", "[", "q", "]"}], ",", " ", "t"}], "]"}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalGamma]SNLO", "[", 
      RowBox[{"q_", ",", " ", "t_"}], "]"}], " ", ":=", " ", 
     RowBox[{"\[CapitalGamma]S", "[", 
      RowBox[{
       RowBox[{"VSNLO", "[", "q", "]"}], " ", ",", " ", 
       RowBox[{"WSNLO", "[", "q", "]"}], ",", " ", "t"}], "]"}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalGamma]TNLO", "[", 
      RowBox[{"q_", ",", " ", "t_"}], "]"}], " ", ":=", " ", 
     RowBox[{"\[CapitalGamma]T", "[", 
      RowBox[{
       RowBox[{"VTNLO", "[", "q", "]"}], ",", " ", 
       RowBox[{"WTNLO", "[", "q", "]"}], ",", " ", "t"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalGamma]xCNLO", "[", 
      RowBox[{"q_", ",", "t_"}], "]"}], ":=", " ", 
     RowBox[{"VCx", "[", 
      RowBox[{
       RowBox[{"VCNLO", "[", "q", "]"}], ",", 
       RowBox[{"WCNLO", "[", "q", "]"}], ",", 
       RowBox[{"VSNLO", "[", "q", "]"}], ",", 
       RowBox[{"WSNLO", "[", "q", "]"}], ",", 
       RowBox[{"VTNLO", "[", "q", "]"}], ",", 
       RowBox[{"WTNLO", "[", "q", "]"}], ",", "q", ",", "t"}], "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalGamma]xSNLO", "[", 
      RowBox[{"q_", ",", "t_"}], "]"}], ":=", " ", 
     RowBox[{"VSx", "[", 
      RowBox[{
       RowBox[{"VCNLO", "[", "q", "]"}], ",", 
       RowBox[{"WCNLO", "[", "q", "]"}], ",", 
       RowBox[{"VSNLO", "[", "q", "]"}], ",", 
       RowBox[{"WSNLO", "[", "q", "]"}], ",", 
       RowBox[{"VTNLO", "[", "q", "]"}], ",", 
       RowBox[{"WTNLO", "[", "q", "]"}], ",", "q", ",", "t"}], "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalGamma]xTNLO", "[", 
      RowBox[{"q_", ",", "t_"}], "]"}], ":=", " ", 
     RowBox[{"VTx", "[", 
      RowBox[{
       RowBox[{"VTNLO", "[", "q", "]"}], ",", 
       RowBox[{"WTNLO", "[", "q", "]"}], ",", "q", ",", "t"}], "]"}]}], ";"}],
    "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.437865102602396*^9, 3.437865271475027*^9}, 
   3.444816240444858*^9, {3.4640051631509647`*^9, 3.464005275967003*^9}, 
   3.464008275566217*^9, {3.4640122274829607`*^9, 3.4640122511972713`*^9}, {
   3.46401414614021*^9, 3.464014150413023*^9}, {3.464364099020832*^9, 
   3.464364104177783*^9}, {3.464427339474987*^9, 3.4644273469357443`*^9}, {
   3.464431656989962*^9, 3.464431662747938*^9}, {3.464442681322296*^9, 
   3.464442685886294*^9}, {3.466357980780209*^9, 3.466357984452794*^9}, {
   3.471792210391733*^9, 3.47179230859433*^9}, {3.477653295358712*^9, 
   3.477653313628662*^9}, 3.478613794708132*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["NNLO potentials", "Subsection",
 CellChangeTimes->{{3.437867017844131*^9, 3.4378670408936*^9}, {
  3.437938952776761*^9, 3.437938958592567*^9}, {3.4379398587141953`*^9, 
  3.437939859677948*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"A", "[", "q_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "2"}], "/", "q"}], "*", 
    RowBox[{"ArcTan", "[", 
     RowBox[{"q", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Msfr", "-", 
         RowBox[{"2", "*", "m"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"q", "^", "2"}], "+", 
         RowBox[{"2", "*", "Msfr", "*", "m"}]}], ")"}]}]}], "]"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"VCN2LO", "[", "q_", "]"}], " ", ":=", 
   RowBox[{
    RowBox[{"-", "3"}], "*", 
    RowBox[{
     RowBox[{"gA", "^", "2"}], "/", 
     RowBox[{"(", 
      RowBox[{"16", "*", "Pi", "*", 
       RowBox[{"f", "^", "4"}]}], ")"}]}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"m", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", "c1"}], "-", "c3"}], ")"}]}], " ", "-", " ", 
      RowBox[{"c3", "*", 
       RowBox[{"q", "^", "2"}]}]}], ")"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"m", "^", "2"}]}], "+", 
      RowBox[{"q", "^", "2"}]}], ")"}], "*", 
    RowBox[{"A", "[", "q", "]"}]}]}], " ", ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"WCN2LO", "[", "q_", "]"}], " ", ":=", " ", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"VSN2LO", "[", "q_", "]"}], " ", ":=", " ", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"WSN2LO", "[", "q_", "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"gA", "^", "2"}], "/", 
      RowBox[{"(", 
       RowBox[{"32", "*", "Pi", "*", 
        RowBox[{"f", "^", "4"}]}], ")"}]}], "*", 
     RowBox[{"q", "^", "2"}], "*", "c4", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", "*", 
        RowBox[{"m", "^", "2"}]}], "+", 
       RowBox[{"q", "^", "2"}]}], ")"}], "*", 
     RowBox[{"A", "[", "q", "]"}]}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"VTN2LO", "[", "q_", "]"}], " ", ":=", " ", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"WTN2LO", "[", "q_", "]"}], " ", ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"gA", "^", "2"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"32", "*", "Pi", "*", 
       RowBox[{"f", "^", "4"}]}], ")"}]}], "*", "c4", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", "*", 
       RowBox[{"m", "^", "2"}]}], "+", 
      RowBox[{"q", "^", "2"}]}], ")"}], "*", 
    RowBox[{"A", "[", "q", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"VLSN2LO", "[", "q_", "]"}], " ", ":=", " ", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WLSN2LO", "[", "q_", "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]CN2LO", "[", 
    RowBox[{"q_", ",", "t_"}], "]"}], " ", ":=", " ", 
   RowBox[{"\[CapitalGamma]C", "[", 
    RowBox[{
     RowBox[{"VCN2LO", "[", "q", "]"}], " ", ",", " ", 
     RowBox[{"WCN2LO", "[", "q", "]"}], ",", " ", "t"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]SN2LO", "[", 
    RowBox[{"q_", ",", " ", "t_"}], "]"}], " ", ":=", " ", 
   RowBox[{"\[CapitalGamma]S", "[", 
    RowBox[{
     RowBox[{"VSN2LO", "[", "q", "]"}], " ", ",", " ", 
     RowBox[{"WSN2LO", "[", "q", "]"}], ",", " ", "t"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]TN2LO", "[", 
    RowBox[{"q_", ",", " ", "t_"}], "]"}], " ", ":=", " ", 
   RowBox[{"\[CapitalGamma]T", "[", 
    RowBox[{
     RowBox[{"VTN2LO", "[", "q", "]"}], ",", " ", 
     RowBox[{"WTN2LO", "[", "q", "]"}], ",", " ", "t"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]LSN2LO", "[", 
    RowBox[{"q_", ",", "t_"}], "]"}], ":=", " ", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"VLSN2LO", "[", "q", "]"}], ",", 
        RowBox[{"t", "\[Equal]", "0"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"WLSN2LO", "[", "q", "]"}], ",", 
        RowBox[{"t", "\[Equal]", "1"}]}], "}"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]xCN2LO", "[", 
    RowBox[{"q_", ",", "t_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"VCx", "[", 
     RowBox[{
      RowBox[{"VCN2LO", "[", "q", "]"}], ",", 
      RowBox[{"WCN2LO", "[", "q", "]"}], ",", 
      RowBox[{"VSN2LO", "[", "q", "]"}], ",", 
      RowBox[{"WSN2LO", "[", "q", "]"}], ",", 
      RowBox[{"VTN2LO", "[", "q", "]"}], ",", 
      RowBox[{"WTN2LO", "[", "q", "]"}], ",", "q", ",", "t"}], "]"}], "-", 
    RowBox[{"Piecewise", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"t", "\[Equal]", "0"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"t", "\[Equal]", "1"}]}], "}"}]}], "}"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]xSN2LO", "[", 
    RowBox[{"q_", ",", "t_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"VSx", "[", 
     RowBox[{
      RowBox[{"VCN2LO", "[", "q", "]"}], ",", 
      RowBox[{"WCN2LO", "[", "q", "]"}], ",", 
      RowBox[{"VSN2LO", "[", "q", "]"}], ",", 
      RowBox[{"WSN2LO", "[", "q", "]"}], ",", 
      RowBox[{"VTN2LO", "[", "q", "]"}], ",", 
      RowBox[{"WTN2LO", "[", "q", "]"}], ",", "q", ",", "t"}], "]"}], "-", 
    RowBox[{"Piecewise", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"t", "\[Equal]", "0"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"t", "\[Equal]", "1"}]}], "}"}]}], "}"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]xTN2LO", "[", 
    RowBox[{"q_", ",", "t_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"VTx", "[", 
     RowBox[{
      RowBox[{"VTN2LO", "[", "q", "]"}], ",", 
      RowBox[{"WTN2LO", "[", "q", "]"}], ",", "q", ",", "t"}], "]"}], "-", 
    RowBox[{"Piecewise", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"t", "\[Equal]", "0"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"t", "\[Equal]", "1"}]}], "}"}]}], "}"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.4379398617571077`*^9, 3.437939898649564*^9}, 
   3.437940390881186*^9, {3.4379409319558363`*^9, 3.43794095737092*^9}, {
   3.463764519598651*^9, 3.4637645544763393`*^9}, {3.463764591683756*^9, 
   3.463764599317521*^9}, {3.463764631919251*^9, 3.463764703682796*^9}, {
   3.463764744798913*^9, 3.463764810403068*^9}, {3.46376485474928*^9, 
   3.463764859701297*^9}, {3.463955536875098*^9, 3.4639555714197083`*^9}, 
   3.4640053056583242`*^9, {3.464005750664692*^9, 3.464006092689941*^9}, {
   3.464006273815737*^9, 3.464006364283977*^9}, {3.464006448136935*^9, 
   3.464006506232658*^9}, {3.464006537262752*^9, 3.4640066261874523`*^9}, {
   3.4640070225892563`*^9, 3.464007028972734*^9}, {3.4640070609723463`*^9, 
   3.46400707548908*^9}, {3.4640082973658447`*^9, 3.464008313803749*^9}, {
   3.464012263493781*^9, 3.46401227365858*^9}, {3.4640124397652273`*^9, 
   3.46401247293819*^9}, {3.464014160252822*^9, 3.464014179481822*^9}, {
   3.464016153453031*^9, 3.4640163143450127`*^9}, {3.4640163619760513`*^9, 
   3.464016398463698*^9}, {3.4643641298417997`*^9, 3.46436413783912*^9}, {
   3.4644273644015083`*^9, 3.4644273731560163`*^9}, {3.464431672439815*^9, 
   3.4644316820842*^9}, {3.4644426923491507`*^9, 3.464442700259179*^9}, {
   3.466357998824107*^9, 3.466358012499432*^9}, {3.4663596872459593`*^9, 
   3.466359740863475*^9}, {3.4675874948665752`*^9, 3.4675875285243893`*^9}, {
   3.467587886520455*^9, 3.467587910360091*^9}, {3.469919247557781*^9, 
   3.469919330412862*^9}, {3.4699195043681173`*^9, 3.469919517255582*^9}, {
   3.471794588639989*^9, 3.4717946078993607`*^9}, {3.4717947783781843`*^9, 
   3.471794790583377*^9}, {3.4717952867197447`*^9, 3.471795319510707*^9}, {
   3.471795653205269*^9, 3.471795660566478*^9}, {3.4717960359253893`*^9, 
   3.4717960409455833`*^9}, {3.471796158972713*^9, 3.4717961593315268`*^9}, {
   3.4766371655728693`*^9, 3.476637276962953*^9}, {3.4776533166293726`*^9, 
   3.477653336868539*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.46401626488936*^9, 3.464016266352158*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Sum of LO + NLO + N2LO potentials
\
\>", "Subsection",
 CellChangeTimes->{{3.46436454958915*^9, 3.464364576685672*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]Ctot", "[", 
    RowBox[{"q_", ",", "t_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[CapitalGamma]CLO", "[", 
     RowBox[{"q", ",", "t"}], "]"}], "+", 
    RowBox[{"\[CapitalGamma]CNLO", "[", 
     RowBox[{"q", ",", "t"}], "]"}], " ", "+", 
    RowBox[{"\[CapitalGamma]CN2LO", "[", 
     RowBox[{"q", ",", "t"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]Stot", "[", 
    RowBox[{"q_", ",", "t_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[CapitalGamma]SLO", "[", 
     RowBox[{"q", ",", "t"}], "]"}], "+", 
    RowBox[{"\[CapitalGamma]SNLO", "[", 
     RowBox[{"q", ",", "t"}], "]"}], " ", "+", 
    RowBox[{"\[CapitalGamma]SN2LO", "[", 
     RowBox[{"q", ",", "t"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]Ttot", "[", 
    RowBox[{"q_", ",", "t_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[CapitalGamma]TLO", "[", 
     RowBox[{"q", ",", "t"}], "]"}], "+", 
    RowBox[{"\[CapitalGamma]TNLO", "[", 
     RowBox[{"q", ",", "t"}], "]"}], " ", "+", 
    RowBox[{"\[CapitalGamma]TN2LO", "[", 
     RowBox[{"q", ",", "t"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]LStot", "[", 
    RowBox[{"q_", ",", "t_"}], "]"}], ":=", 
   RowBox[{"\[CapitalGamma]LSN2LO", "[", 
    RowBox[{"q", ",", "t"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]xCtot", "[", 
    RowBox[{"q_", ",", "t_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[CapitalGamma]xCLO", "[", 
     RowBox[{"q", ",", "t"}], "]"}], "+", 
    RowBox[{"\[CapitalGamma]xCNLO", "[", 
     RowBox[{"q", ",", "t"}], "]"}], " ", "+", 
    RowBox[{"\[CapitalGamma]xCN2LO", "[", 
     RowBox[{"q", ",", "t"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]xStot", "[", 
    RowBox[{"q_", ",", "t_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[CapitalGamma]xSLO", "[", 
     RowBox[{"q", ",", "t"}], "]"}], "+", 
    RowBox[{"\[CapitalGamma]xSNLO", "[", 
     RowBox[{"q", ",", "t"}], "]"}], " ", "+", 
    RowBox[{"\[CapitalGamma]xSN2LO", "[", 
     RowBox[{"q", ",", "t"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalGamma]xTtot", "[", 
     RowBox[{"q_", ",", "t_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"\[CapitalGamma]xTLO", "[", 
      RowBox[{"q", ",", "t"}], "]"}], "+", 
     RowBox[{"\[CapitalGamma]xTNLO", "[", 
      RowBox[{"q", ",", "t"}], "]"}], " ", "+", 
     RowBox[{"\[CapitalGamma]xTN2LO", "[", 
      RowBox[{"q", ",", "t"}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{" "}]}], "Input",
 CellChangeTimes->{{3.464364583727768*^9, 3.4643648277823133`*^9}, 
   3.476637293530924*^9, {3.477653340338111*^9, 3.4776533446203747`*^9}}],

Cell[TextData[{
 StyleBox["\nDefine master formulas used to compute the DME couplings ", 
  "Section"],
 "\n"
}], "Text",
 CellChangeTimes->{
  3.4378620422850313`*^9, {3.437862127835923*^9, 3.4378621538660593`*^9}, {
   3.437929924857864*^9, 3.437929947816867*^9}, {3.4451820549131413`*^9, 
   3.445182067369392*^9}, 3.463955593492937*^9, {3.467632004682028*^9, 
   3.467632011193293*^9}, {3.476636254032156*^9, 3.476636254947294*^9}}],

Cell["\<\
The following are master formulas/integrals described in the text. Note that \
the effect of the particular DME adopted
is embedded into the definition of these integrals as an argument. The \
current implementation incorporates the original DME of Negele and Vautherin \
and PSA-DME. In general, one needs to modify just these integrals to obtain \
the EDF couplings if one adopts another formulation of the DME.\
\>", "Text",
 CellChangeTimes->{{3.4776567804077473`*^9, 3.4776568069133544`*^9}, {
  3.477656839857811*^9, 3.4776569968010535`*^9}, {3.4776570318571253`*^9, 
  3.477657152513777*^9}, {3.478613819611722*^9, 3.4786138498592443`*^9}, {
  3.478615093268516*^9, 3.478615100946114*^9}},
 FontSize->14,
 Background->RGBColor[0.87, 0.94, 1]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"I1", "[", 
     RowBox[{"q_", ",", "WhichDME_"}], "]"}], " ", ":=", " ", 
    RowBox[{"Piecewise", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"3", "*", 
          RowBox[{"Pi", "/", "32"}], " ", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"q", "^", "3"}], " ", "-", " ", 
            RowBox[{"12", "*", "q"}], " ", "+", " ", "16"}], ")"}], "*", 
          RowBox[{"UnitStep", "[", 
           RowBox[{"2", "-", "q"}], "]"}]}], ",", 
         RowBox[{"WhichDME", "\[Equal]", "\"\<NV\>\""}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"3", "*", 
          RowBox[{"Pi", "/", "32"}], " ", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"q", "^", "3"}], " ", "-", " ", 
            RowBox[{"12", "*", "q"}], " ", "+", " ", "16"}], ")"}], "*", 
          RowBox[{"UnitStep", "[", 
           RowBox[{"2", "-", "q"}], "]"}]}], ",", 
         RowBox[{"WhichDME", "\[Equal]", "\"\<PSA\>\""}]}], "}"}]}], "}"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"I2", "[", 
     RowBox[{"q_", ",", "WhichDME_"}], "]"}], ":=", " ", 
    RowBox[{"Piecewise", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "35"}], "*", 
          RowBox[{"Pi", "/", "128"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"q", "^", "5"}], " ", "-", " ", 
            RowBox[{"18", "*", 
             RowBox[{"q", "^", "3"}]}], " ", "+", " ", 
            RowBox[{"40", "*", 
             RowBox[{"q", "^", "2"}]}], " ", "-", " ", 
            RowBox[{"24", "*", "q"}]}], ")"}], "*", "6", "*", 
          RowBox[{"UnitStep", "[", 
           RowBox[{"2", "-", "q"}], "]"}]}], ",", 
         RowBox[{"WhichDME", "\[Equal]", "\"\<NV\>\""}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"9", "*", 
          RowBox[{
           RowBox[{"Pi", "/", "8"}], "/", "q"}], "*", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"q", "^", "2"}]}], ")"}], "*", 
          RowBox[{"UnitStep", "[", 
           RowBox[{"2", "-", "q"}], "]"}]}], ",", 
         RowBox[{"WhichDME", "\[Equal]", "\"\<PSA\>\""}]}], "}"}]}], "}"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"I3", "[", 
     RowBox[{"q_", ",", "WhichDME_"}], "]"}], ":=", 
    RowBox[{"Piecewise", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Pi", "/", "4"}], "/", "q"}], "*", 
          RowBox[{"UnitStep", "[", 
           RowBox[{"2", "-", "q"}], "]"}]}], ",", 
         RowBox[{"WhichDME", "\[Equal]", "\"\<NV\>\""}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"3", "*", 
          RowBox[{"Pi", "/", "32"}], " ", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"q", "^", "3"}], " ", "-", " ", 
            RowBox[{"12", "*", "q"}], " ", "+", " ", "16"}], ")"}], "*", 
          RowBox[{"UnitStep", "[", 
           RowBox[{"2", "-", "q"}], "]"}]}], ",", 
         RowBox[{"WhichDME", "\[Equal]", "\"\<PSA\>\""}]}], "}"}]}], "}"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"I4", "[", 
    RowBox[{"q_", ",", "WhichDME_"}], "]"}], ":=", " ", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "Pi"}], "/", "4"}], "/", "q"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"DiracDelta", "[", "q", "]"}], ",", "q"}], "]"}], " ", 
           "-", " ", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"DiracDelta", "[", 
              RowBox[{"2", "-", "q"}], "]"}], ",", "q"}], "]"}]}], ")"}]}], 
        ",", 
        RowBox[{"WhichDME", "\[Equal]", "\"\<NV\>\""}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"9", "*", 
         RowBox[{
          RowBox[{"Pi", "/", "8"}], "/", "q"}], "*", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"q", "^", "2"}]}], ")"}], "*", 
         RowBox[{"UnitStep", "[", 
          RowBox[{"2", "-", "q"}], "]"}]}], ",", 
        RowBox[{"WhichDME", "\[Equal]", "\"\<PSA\>\""}]}], "}"}]}], "}"}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.437861808522574*^9, 3.437861875298463*^9}, 
   3.437935369220708*^9, {3.437935534416892*^9, 3.437935564852182*^9}, {
   3.437949209649373*^9, 3.437949215727895*^9}, {3.4379493695038223`*^9, 
   3.437949375880271*^9}, {3.437949457881934*^9, 3.437949468159952*^9}, {
   3.437949967546598*^9, 3.43794998300183*^9}, {3.437950029158173*^9, 
   3.437950042543323*^9}, {3.437950102880979*^9, 3.437950117918558*^9}, {
   3.4379505094980392`*^9, 3.437950511613064*^9}, {3.4379506217764063`*^9, 
   3.4379506427926693`*^9}, {3.437950692856019*^9, 3.437950695089813*^9}, {
   3.437950730794745*^9, 3.4379507361442137`*^9}, {3.4379507709394493`*^9, 
   3.437950772401511*^9}, {3.437950811545637*^9, 3.4379508130561953`*^9}, {
   3.437951128754244*^9, 3.4379511409275217`*^9}, {3.437951582977522*^9, 
   3.437951587529374*^9}, {3.4379516364954967`*^9, 3.4379516372427053`*^9}, {
   3.437952171518321*^9, 3.4379521759504213`*^9}, {3.437952216277501*^9, 
   3.437952222833177*^9}, {3.437952812970035*^9, 3.437952818153427*^9}, {
   3.437953023677031*^9, 3.437953024210335*^9}, {3.439056151958989*^9, 
   3.439056275334643*^9}, {3.4390563122307587`*^9, 3.439056344213503*^9}, {
   3.439057019596867*^9, 3.4390570522785807`*^9}, {3.4390571210393133`*^9, 
   3.439057121802799*^9}, {3.4390571679617977`*^9, 3.439057249214348*^9}, {
   3.439075361995912*^9, 3.4390753909167423`*^9}, 3.445182081311083*^9, {
   3.464009612045903*^9, 3.464009625294773*^9}, {3.464009662847664*^9, 
   3.464009779881109*^9}, {3.464009820244564*^9, 3.4640098362136087`*^9}, {
   3.464010070033826*^9, 3.464010070363229*^9}, {3.4640104217735443`*^9, 
   3.46401050294436*^9}, {3.464010539455927*^9, 3.464010539870019*^9}, {
   3.464010654465156*^9, 3.464010709320609*^9}, {3.464010773212335*^9, 
   3.464010910786174*^9}, {3.464010946898473*^9, 3.4640112867653427`*^9}, {
   3.4640113226824703`*^9, 3.464011382483594*^9}, {3.46401142197761*^9, 
   3.464011551161162*^9}, {3.464011584566259*^9, 3.4640118889235487`*^9}, {
   3.464013580018639*^9, 3.464013584482753*^9}, {3.464014796270459*^9, 
   3.4640147966920013`*^9}, {3.4640148801154222`*^9, 3.464014883486408*^9}, {
   3.4640149459674397`*^9, 3.464014946406404*^9}, {3.464015135523144*^9, 
   3.4640151362474546`*^9}, {3.464015210137092*^9, 3.464015211068225*^9}, {
   3.464015271545739*^9, 3.4640152865064993`*^9}, {3.464015523264099*^9, 
   3.464015524242276*^9}, {3.46401574369814*^9, 3.4640157542856083`*^9}, {
   3.464368082184416*^9, 3.4643680827967587`*^9}, 3.4644283835721807`*^9, 
   3.464432505041985*^9, 3.464432669179327*^9, {3.464436902733086*^9, 
   3.464436906285734*^9}, {3.4644369669160624`*^9, 3.464436969260715*^9}, {
   3.464437032700838*^9, 3.464437033852689*^9}, {3.464438023179278*^9, 
   3.464438035328051*^9}, {3.464438072725401*^9, 3.464438073527731*^9}, {
   3.464438119698433*^9, 3.464438121391389*^9}, {3.464440505778083*^9, 
   3.4644405079205914`*^9}, {3.464440546871467*^9, 3.464440547918253*^9}, {
   3.464440601030691*^9, 3.4644406015481253`*^9}, {3.4644406762703133`*^9, 
   3.464440679751573*^9}, {3.464440848508634*^9, 3.464440849756331*^9}, {
   3.464441658961362*^9, 3.464441661547427*^9}, {3.464442563458613*^9, 
   3.4644425644314423`*^9}, {3.467632023150168*^9, 3.467632096313093*^9}, {
   3.467737063686455*^9, 3.467737091466503*^9}, {3.469395582868273*^9, 
   3.4693955871775827`*^9}, 3.469396001843872*^9, {3.4693960393890038`*^9, 
   3.469396100637093*^9}, {3.469396440128495*^9, 3.469396445302894*^9}, {
   3.46939648908564*^9, 3.469396673391028*^9}, {3.4693990311801558`*^9, 
   3.469399092327677*^9}, {3.469402868264675*^9, 3.46940287394669*^9}, {
   3.469402952836422*^9, 3.469402953308247*^9}, {3.469403191185063*^9, 
   3.469403191593808*^9}, {3.46940324280995*^9, 3.469403243252266*^9}, {
   3.4694035670763817`*^9, 3.469403585164357*^9}, {3.469404272273189*^9, 
   3.469404272835044*^9}, {3.469404336431588*^9, 3.469404344787756*^9}, {
   3.469404378897607*^9, 3.469404463942832*^9}, {3.46940504217892*^9, 
   3.469405072588088*^9}, {3.469405267329026*^9, 3.469405295195899*^9}, {
   3.469406483925364*^9, 3.469406626924243*^9}, {3.469407039213154*^9, 
   3.469407039914662*^9}, {3.469407110211732*^9, 3.4694071104875097`*^9}, {
   3.469409780058758*^9, 3.469409810400074*^9}, {3.469467041470334*^9, 
   3.469467043799232*^9}, {3.469467337381776*^9, 3.469467347071113*^9}, {
   3.469467474520822*^9, 3.469467477786759*^9}, {3.46946805627038*^9, 
   3.469468060069253*^9}, {3.469475958739048*^9, 3.4694759784343433`*^9}, {
   3.4699196981456327`*^9, 3.4699197194703493`*^9}, {3.4699200144345284`*^9, 
   3.469920159763501*^9}, {3.476574437971266*^9, 3.476574492270134*^9}, {
   3.4766355323143167`*^9, 3.476635806352454*^9}, {3.4766359709614058`*^9, 
   3.47663597554904*^9}, {3.47663602486351*^9, 3.47663608819776*^9}, {
   3.4766361544627113`*^9, 3.476636247093696*^9}, {3.4766363033956757`*^9, 
   3.47663634117555*^9}, {3.476636415202375*^9, 3.4766365725965557`*^9}, {
   3.476636681651026*^9, 3.476636682706361*^9}, {3.476636779164912*^9, 
   3.476636792269244*^9}, {3.476636834101818*^9, 3.4766368410458937`*^9}, {
   3.476637023684984*^9, 3.476637071698962*^9}, {3.476637354706553*^9, 
   3.476637436253077*^9}, {3.476637468155077*^9, 3.476637478315715*^9}, {
   3.476637541796941*^9, 3.4766376103040333`*^9}, {3.476663119676152*^9, 
   3.476663125675077*^9}, 3.477147678357293*^9, {3.4776531836447644`*^9, 
   3.477653267555255*^9}, {3.4776533486525793`*^9, 3.47765337425239*^9}, {
   3.4776559800006995`*^9, 3.477656038672716*^9}, {3.4776560859666758`*^9, 
   3.4776561113484964`*^9}, {3.477656764904375*^9, 3.4776567694991245`*^9}}]
}, Open  ]],

Cell["\<\
Actual coupling formulas follow. Note that after the computation of the \
integrals etc, we make use of a simple rule replacement to obtain the log \
expressions in the most simplified form.\
\>", "Text",
 CellChangeTimes->{{3.4776567804077473`*^9, 3.4776568069133544`*^9}},
 FontSize->14,
 Background->RGBColor[0.87, 0.94, 1]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"C\[Rho]\[Rho]", "[", 
      RowBox[{
      "WhichDME_", ",", "kF_", ",", "t_", ",", "\[CapitalGamma]C_", ",", 
       "\[CapitalGamma]Cx_"}], "]"}], ":=", " ", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"FullSimplify", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "/", "Pi"}], "*", 
             RowBox[{"Integrate", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"q", "^", "2"}], "*", 
                RowBox[{"(", 
                 RowBox[{"\[CapitalGamma]Cx", "[", 
                  RowBox[{
                   RowBox[{"q", "*", "kF"}], ",", "t"}], "]"}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"I1", "[", 
                   RowBox[{"q", ",", "WhichDME"}], "]"}], " ", "+", " ", 
                  RowBox[{
                   RowBox[{"1", "/", "5"}], "*", 
                   RowBox[{"I2", "[", 
                    RowBox[{"q", ",", "WhichDME"}], "]"}]}]}], ")"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"q", ",", "0", ",", "2"}], "}"}], ",", 
               RowBox[{"Assumptions", "\[Rule]", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Im", "[", "m", "]"}], "\[Equal]", "0"}], ",", " ", 
                  RowBox[{"m", ">", "0"}], ",", " ", 
                  RowBox[{
                   RowBox[{"Im", "[", "kF", "]"}], "\[Equal]", "0"}], ",", 
                  " ", 
                  RowBox[{"kF", ">", "0"}], ",", 
                  RowBox[{"Msfr", ">", 
                   RowBox[{"2", "*", "m"}]}], ",", " ", 
                  RowBox[{
                   RowBox[{"Im", "[", "Msfr", "]"}], "\[Equal]", "0"}]}], 
                 "}"}]}]}], "]"}]}], ")"}], "/.", " ", 
           RowBox[{"u", "\[Rule]", 
            RowBox[{"(", 
             RowBox[{"\[ImaginaryI]", " ", "u"}], ")"}]}]}], ",", " ", 
          RowBox[{"Assumptions", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"Im", "[", "u", "]"}], "\[Equal]", "0"}], ",", " ", 
             RowBox[{"u", ">", "0"}]}], "}"}]}]}], "]"}], ")"}], "/.", 
       RowBox[{"u", "\[Rule]", 
        RowBox[{"(", 
         RowBox[{"u", "/", "\[ImaginaryI]"}], ")"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"C\[Rho]\[Tau]", "[", 
      RowBox[{"WhichDME_", ",", "kF_", ",", "t_", ",", "\[CapitalGamma]Cx_"}],
       "]"}], ":=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"FullSimplify", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"2", "/", "Pi"}], "/", 
               RowBox[{"kF", "^", "2"}]}], "/", "6"}], "*", 
             RowBox[{"Integrate", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"q", "^", "2"}], "*", 
                RowBox[{"(", 
                 RowBox[{"\[CapitalGamma]Cx", "[", 
                  RowBox[{
                   RowBox[{"kF", "*", "q"}], ",", "t"}], "]"}], ")"}], "*", 
                RowBox[{"I2", "[", 
                 RowBox[{"q", ",", "WhichDME"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"q", ",", "0", ",", "2"}], "}"}], ",", 
               RowBox[{"Assumptions", "\[Rule]", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Im", "[", "m", "]"}], "\[Equal]", "0"}], ",", " ", 
                  RowBox[{"m", ">", "0"}], ",", " ", 
                  RowBox[{
                   RowBox[{"Im", "[", "kF", "]"}], "\[Equal]", "0"}], ",", 
                  " ", 
                  RowBox[{"kF", ">", "0"}], ",", " ", 
                  RowBox[{
                   RowBox[{"Im", "[", "Msfr", "]"}], "\[Equal]", "0"}], ",", 
                  " ", 
                  RowBox[{"Msfr", ">", 
                   RowBox[{"2", "*", "m"}]}]}], "}"}]}]}], "]"}]}], ")"}], "/.",
            " ", 
           RowBox[{"u", "\[Rule]", 
            RowBox[{"(", 
             RowBox[{"\[ImaginaryI]", " ", "u"}], ")"}]}]}], ",", " ", 
          RowBox[{"Assumptions", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"Im", "[", "u", "]"}], "\[Equal]", "0"}], ",", " ", 
             RowBox[{"u", ">", "0"}]}], "}"}]}]}], "]"}], ")"}], "/.", 
       RowBox[{"u", "\[Rule]", 
        RowBox[{"(", 
         RowBox[{"u", "/", "\[ImaginaryI]"}], ")"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"C\[Rho]\[CapitalDelta]\[Rho]", "[", 
      RowBox[{
      "WhichDME_", ",", "kF_", ",", "t_", ",", "\[CapitalGamma]C_", ",", 
       "\[CapitalGamma]Cx_"}], "]"}], ":=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"FullSimplify", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "/", "4"}], "*", 
             RowBox[{
              RowBox[{
               RowBox[{"2", "/", "Pi"}], "/", 
               RowBox[{"kF", "^", "2"}]}], "/", "6"}], "*", 
             RowBox[{"Integrate", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"q", "^", "2"}], "*", 
                RowBox[{"(", 
                 RowBox[{"\[CapitalGamma]Cx", "[", 
                  RowBox[{
                   RowBox[{"kF", "*", "q"}], ",", "t"}], "]"}], ")"}], "*", 
                RowBox[{"I2", "[", 
                 RowBox[{"q", ",", "WhichDME"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"q", ",", "0", ",", "2"}], "}"}], ",", 
               RowBox[{"Assumptions", "\[Rule]", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Im", "[", "m", "]"}], "\[Equal]", "0"}], ",", " ", 
                  RowBox[{"m", ">", "0"}], ",", " ", 
                  RowBox[{
                   RowBox[{"Im", "[", "kF", "]"}], "\[Equal]", "0"}], ",", 
                  " ", 
                  RowBox[{"kF", ">", "0"}], ",", " ", 
                  RowBox[{
                   RowBox[{"Im", "[", "Msfr", "]"}], "\[Equal]", "0"}], ",", 
                  " ", 
                  RowBox[{"Msfr", ">", 
                   RowBox[{"2", "*", "m"}]}]}], "}"}]}]}], "]"}]}], ")"}], "/.",
            " ", 
           RowBox[{"u", "\[Rule]", 
            RowBox[{"(", 
             RowBox[{"\[ImaginaryI]", " ", "u"}], ")"}]}]}], ",", " ", 
          RowBox[{"Assumptions", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"Im", "[", "u", "]"}], "\[Equal]", "0"}], ",", " ", 
             RowBox[{"u", ">", "0"}]}], "}"}]}]}], "]"}], ")"}], "/.", 
       RowBox[{"u", "\[Rule]", 
        RowBox[{"(", 
         RowBox[{"u", "/", "\[ImaginaryI]"}], ")"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"CJJ", "[", 
      RowBox[{
      "WhichDME_", ",", "kF_", ",", "t_", ",", "\[CapitalGamma]Sx_", ",", 
       "\[CapitalGamma]Tx_"}], "]"}], ":=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"FullSimplify", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "/", "6"}], "/", "Pi"}], "/", 
               RowBox[{"kF", "^", "2"}]}], "*", 
              RowBox[{"Integrate", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"q", "^", "2"}], "*", 
                  RowBox[{"\[CapitalGamma]Sx", "[", 
                   RowBox[{
                    RowBox[{"kF", "*", "q"}], ",", "t"}], "]"}], "*", 
                  RowBox[{"I4", "[", 
                   RowBox[{"q", ",", "WhichDME"}], "]"}]}], ")"}], ",", 
                RowBox[{"{", 
                 RowBox[{"q", ",", "0", ",", "3"}], "}"}], ",", 
                RowBox[{"Assumptions", " ", "->", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Im", "[", "m", "]"}], "\[Equal]", "0"}], ",", 
                   " ", 
                   RowBox[{"m", ">", "0"}], ",", " ", 
                   RowBox[{
                    RowBox[{"Im", "[", "kF", "]"}], "\[Equal]", "0"}], ",", 
                   " ", 
                   RowBox[{"kF", ">", "0"}]}], "}"}]}]}], "]"}]}], "  ", "-", 
             
             RowBox[{
              RowBox[{
               RowBox[{"1", "/", "2"}], "/", "Pi"}], "*", 
              RowBox[{"Integrate", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"q", "^", "2"}], "*", 
                 RowBox[{"I3", "[", 
                  RowBox[{"q", ",", "WhichDME"}], "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[CapitalGamma]Tx", "[", 
                    RowBox[{
                    RowBox[{"kF", "*", "q"}], ",", "t"}], "]"}], "+", 
                   RowBox[{
                    RowBox[{"1", "/", "3"}], "*", "q", "*", 
                    RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{"\[CapitalGamma]Tx", "[", 
                    RowBox[{
                    RowBox[{"kF", "*", "q"}], ",", "t"}], "]"}], ",", "q"}], 
                    "]"}]}]}], ")"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"q", ",", "0", ",", "3"}], "}"}], ",", 
                RowBox[{"Assumptions", " ", "->", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Im", "[", "m", "]"}], "\[Equal]", "0"}], ",", 
                   " ", 
                   RowBox[{"m", ">", "0"}], ",", " ", 
                   RowBox[{
                    RowBox[{"Im", "[", "kF", "]"}], "\[Equal]", "0"}], ",", 
                   " ", 
                   RowBox[{"kF", ">", "0"}], ",", " ", 
                   RowBox[{
                    RowBox[{"Im", "[", "Msfr", "]"}], "\[Equal]", "0"}], ",", 
                   " ", 
                   RowBox[{"Msfr", ">", 
                    RowBox[{"2", "*", "m"}]}]}], "}"}]}]}], "]"}]}]}], ")"}], 
           "/.", " ", 
           RowBox[{"u", "\[Rule]", 
            RowBox[{"(", 
             RowBox[{"\[ImaginaryI]", " ", "u"}], ")"}]}]}], ",", " ", 
          RowBox[{"Assumptions", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"Im", "[", "u", "]"}], "\[Equal]", "0"}], ",", " ", 
             RowBox[{"u", ">", "0"}]}], "}"}]}]}], "]"}], ")"}], "/.", 
       RowBox[{"u", "\[Rule]", 
        RowBox[{"(", 
         RowBox[{"u", "/", "\[ImaginaryI]"}], ")"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{
  3.477656776563161*^9, {3.4776684079501047`*^9, 3.4776684426259737`*^9}, {
   3.4776756611401415`*^9, 3.477675841945101*^9}}],

Cell[TextData[StyleBox["Remarks on the analytical calculation of the EDF \
couplings",
 FontFamily->"Times New Roman",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.477654428741536*^9, 3.477654482925668*^9}, {
  3.4776546774223504`*^9, 3.477654681016906*^9}, {3.4776548198125105`*^9, 
  3.477654843958234*^9}, {3.4776561447949843`*^9, 3.477656161705779*^9}},
 FontSize->18,
 Background->RGBColor[0.87, 0.94, 1]],

Cell["\<\
Even though we are able to reduce EDF couplings to one-dimensional integrals, \
we are not able to obtain analytical expressions for the one-dimensional \
integrals in some cases (depending on the value of Msfr appearing in the NLO \
and N2LO potentials). Specifically we find:

1) All LO couplings are analytical. 

2) NLO couplings are analytical only for Msfr = Infinity. This should not be \
unsettling as numerical integration of the NLO couplings shows that the \
difference between Msfr = some finite value and Msfr = Infinity is not large.

3) NNLO couplings can be cast into analytical form for finite Msfr provided \
that Msfr is set to an integer (n>2) multiple of m (pion mass). Analytical \
NNLO couplings are also obtained for Msfr = Infinity.\
\>", "Text",
 CellChangeTimes->{{3.477654428741536*^9, 3.477654482925668*^9}, {
  3.4776546774223504`*^9, 3.477654681016906*^9}, {3.4776549988121476`*^9, 
  3.4776550033134146`*^9}, {3.477655078021947*^9, 3.477655117517441*^9}, {
  3.477655163077142*^9, 3.4776552548805957`*^9}, {3.477655465555472*^9, 
  3.477655585222286*^9}, {3.477655717782375*^9, 3.477655830338112*^9}, {
  3.477656165785*^9, 3.4776563372469864`*^9}, {3.477656409310461*^9, 
  3.4776565318067884`*^9}, {3.4776572015110054`*^9, 3.4776573477797146`*^9}, {
  3.4776573859291277`*^9, 3.477657513505389*^9}, {3.4786139410225067`*^9, 
  3.478614048224717*^9}, {3.478615131626382*^9, 3.478615143770035*^9}},
 FontSize->14,
 Background->RGBColor[0.87, 0.94, 1]],

Cell[CellGroupData[{

Cell["NV-DME LO Couplings ", "Section",
 CellChangeTimes->{{3.467632700335334*^9, 3.467632704821026*^9}, {
  3.476637322445054*^9, 3.476637325932222*^9}, {3.476637929511292*^9, 
  3.476637934894472*^9}}],

Cell[CellGroupData[{

Cell["C\[Rho]\[Rho]", "Subsection",
 CellChangeTimes->{{3.467736653954994*^9, 3.467736658426221*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NVC\[Rho]\[Rho]t0LO", " ", "=", " ", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"C\[Rho]\[Rho]", "[", 
    RowBox[{"\"\<NV\>\"", ",", 
     RowBox[{"u", "*", "m"}], ",", "0", ",", "\[CapitalGamma]CLO", ",", 
     "\[CapitalGamma]xCLO"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.467736428394637*^9, 3.4677365201582212`*^9}, {
  3.476637633300823*^9, 3.476637669131809*^9}},
 Background->RGBColor[1., 1., 1.]],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"2048", " ", 
    SuperscriptBox["f", "2"], " ", 
    SuperscriptBox["u", "8"]}]], 
  RowBox[{"3", " ", 
   SuperscriptBox["gA", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"21", "-", 
        RowBox[{"498", " ", 
         SuperscriptBox["u", "2"]}], "-", 
        RowBox[{"64", " ", 
         SuperscriptBox["u", "4"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["u", "6"]}], "+", 
        RowBox[{"12", " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{"35", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}], " ", 
         RowBox[{"ArcTan", "[", 
          RowBox[{"2", " ", "u"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["u", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["u", "2"]}]}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.467736522864045*^9, 3.46773711271399*^9, 
  3.4693953676043577`*^9, 3.4693991771665297`*^9, 3.469468999213241*^9, 
  3.469476015634625*^9, 3.4766376794033012`*^9, 3.4766408867919493`*^9, 
  3.477657889337257*^9, 3.4776586087610455`*^9, 3.4776684535178533`*^9, 
  3.4776758574015884`*^9},
 Background->RGBColor[
  0.9019607843137255, 0.9019607843137255, 0.9019607843137255]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NVC\[Rho]\[Rho]t1LO", " ", "=", " ", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"C\[Rho]\[Rho]", "[", 
    RowBox[{"\"\<NV\>\"", ",", 
     RowBox[{"u", "*", "m"}], ",", "1", ",", "\[CapitalGamma]CLO", ",", 
     "\[CapitalGamma]xCLO"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4677353303912897`*^9, 3.467735353544387*^9}, {
  3.467736571503873*^9, 3.467736598071163*^9}, {3.4766376846115513`*^9, 
  3.4766377087156982`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"2048", " ", 
    SuperscriptBox["f", "2"], " ", 
    SuperscriptBox["u", "8"]}]], 
  RowBox[{
   SuperscriptBox["gA", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"21", "-", 
        RowBox[{"498", " ", 
         SuperscriptBox["u", "2"]}], "-", 
        RowBox[{"64", " ", 
         SuperscriptBox["u", "4"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["u", "6"]}], "+", 
        RowBox[{"12", " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{"35", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}], " ", 
         RowBox[{"ArcTan", "[", 
          RowBox[{"2", " ", "u"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["u", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"8", "-", 
           RowBox[{"9", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["u", "2"]}]}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.4677366012226686`*^9, 3.4677371166289577`*^9, 3.4693953788656883`*^9, 
   3.4693991804890423`*^9, 3.4694760203589582`*^9, 3.476637719206129*^9, {
   3.47664130651853*^9, 3.4766413267290173`*^9}, 3.477657891368949*^9, 
   3.4776586106677103`*^9, 3.477668455424323*^9, 3.4776758599802747`*^9},
 Background->RGBColor[
  0.9019607843137255, 0.9019607843137255, 0.9019607843137255]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["C\[Rho]\[Tau]", "Subsection",
 CellChangeTimes->{{3.467737163196954*^9, 3.467737166628426*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"NVC\[Rho]\[Tau]t0LO", " ", "=", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"C\[Rho]\[Tau]", "[", 
     RowBox[{"\"\<NV\>\"", ",", 
      RowBox[{"u", "*", "m"}], ",", "0", ",", "\[CapitalGamma]xCLO"}], "]"}], 
    "]"}]}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.46773715306841*^9, 3.4677372300399942`*^9}, {
  3.4766377231299133`*^9, 3.4766377406112013`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"35", " ", 
   SuperscriptBox["gA", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"72", " ", 
         SuperscriptBox["u", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["u", "4"]}], "-", 
        RowBox[{"60", " ", "u", " ", 
         RowBox[{"ArcTan", "[", 
          RowBox[{"2", " ", "u"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["u", "2"]}], "-", 
        RowBox[{"24", " ", 
         SuperscriptBox["u", "4"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["u", "2"]}]}], "]"}]}]}], ")"}]}], 
  RowBox[{"2048", " ", 
   SuperscriptBox["f", "2"], " ", 
   SuperscriptBox["m", "2"], " ", 
   SuperscriptBox["u", "10"]}]]], "Output",
 CellChangeTimes->{3.467737236883946*^9, 3.469395392926206*^9, 
  3.46939927179629*^9, 3.469476027123303*^9, 3.4766377497219677`*^9, 
  3.476641334664022*^9, 3.477657895057251*^9, 3.4776586142622423`*^9, 
  3.477668459159128*^9, 3.477675864293713*^9},
 Background->RGBColor[
  0.9019607843137255, 0.9019607843137255, 0.9019607843137255]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"NVC\[Rho]\[Tau]t1LO", " ", "=", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"C\[Rho]\[Tau]", "[", 
     RowBox[{"\"\<NV\>\"", ",", 
      RowBox[{"u", "*", "m"}], ",", "1", ",", "\[CapitalGamma]xCLO"}], "]"}], 
    "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.46773727920061*^9, 3.467737293296266*^9}, {
  3.4766377534592257`*^9, 3.4766377603385553`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"35", " ", 
   SuperscriptBox["gA", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"72", " ", 
         SuperscriptBox["u", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["u", "4"]}], "-", 
        RowBox[{"60", " ", "u", " ", 
         RowBox[{"ArcTan", "[", 
          RowBox[{"2", " ", "u"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"18", " ", 
         SuperscriptBox["u", "2"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["u", "4"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["u", "2"]}]}], "]"}]}]}], ")"}]}], 
  RowBox[{"6144", " ", 
   SuperscriptBox["f", "2"], " ", 
   SuperscriptBox["m", "2"], " ", 
   SuperscriptBox["u", "10"]}]]], "Output",
 CellChangeTimes->{3.467737295797677*^9, 3.469395399656825*^9, 
  3.469399303185503*^9, 3.4694760300431213`*^9, 3.47663776680221*^9, 
  3.4766413376359873`*^9, 3.477657896416922*^9, 3.477658615637542*^9, 
  3.4776684605655403`*^9, 3.477675866059722*^9},
 Background->RGBColor[
  0.9019607843137255, 0.9019607843137255, 0.9019607843137255]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["C\[Rho]\[CapitalDelta]\[Rho]", "Subsection",
 CellChangeTimes->{{3.4677373527970343`*^9, 3.467737357814074*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NVC\[Rho]\[CapitalDelta]\[Rho]t0LO", " ", "=", " ", 
  RowBox[{"C\[Rho]\[CapitalDelta]\[Rho]", "[", 
   RowBox[{"\"\<NV\>\"", ",", 
    RowBox[{"u", "*", "m"}], ",", "0", ",", "\[CapitalGamma]CLO", ",", 
    "\[CapitalGamma]xCLO"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.467737385628474*^9, 3.4677373888908663`*^9}, {
  3.467928925838442*^9, 3.467928988279957*^9}, {3.4766377744487247`*^9, 
  3.476637782059267*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"35", " ", 
   SuperscriptBox["gA", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"72", " ", 
         SuperscriptBox["u", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["u", "4"]}], "-", 
        RowBox[{"60", " ", "u", " ", 
         RowBox[{"ArcTan", "[", 
          RowBox[{"2", " ", "u"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"18", " ", 
         SuperscriptBox["u", "2"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["u", "4"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["u", "2"]}]}], "]"}]}]}], ")"}]}], 
  RowBox[{"8192", " ", 
   SuperscriptBox["f", "2"], " ", 
   SuperscriptBox["m", "2"], " ", 
   SuperscriptBox["u", "10"]}]]], "Output",
 CellChangeTimes->{3.467928999604149*^9, 3.469395407512665*^9, 
  3.469399340826295*^9, 3.46946710567139*^9, 3.4694760339275723`*^9, 
  3.476637789276585*^9, 3.476640934891336*^9, 3.477657897151457*^9, 
  3.477658616387705*^9, 3.477668461315626*^9, 3.477675866919284*^9},
 Background->RGBColor[
  0.9019607843137255, 0.9019607843137255, 0.9019607843137255]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"NVC\[Rho]\[CapitalDelta]\[Rho]t1LO", " ", "=", " ", 
   RowBox[{"C\[Rho]\[CapitalDelta]\[Rho]", "[", 
    RowBox[{"\"\<NV\>\"", ",", 
     RowBox[{"u", "*", "m"}], ",", "1", ",", "\[CapitalGamma]CLO", ",", 
     "\[CapitalGamma]xCLO"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.4693954096327667`*^9, 3.469395423687899*^9}, {
  3.476637792506795*^9, 3.476637801522952*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"35", " ", 
   SuperscriptBox["gA", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"72", " ", 
         SuperscriptBox["u", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["u", "4"]}], "-", 
        RowBox[{"60", " ", "u", " ", 
         RowBox[{"ArcTan", "[", 
          RowBox[{"2", " ", "u"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["u", "2"]}], "-", 
        RowBox[{"24", " ", 
         SuperscriptBox["u", "4"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["u", "2"]}]}], "]"}]}]}], ")"}]}], 
  RowBox[{"24576", " ", 
   SuperscriptBox["f", "2"], " ", 
   SuperscriptBox["m", "2"], " ", 
   SuperscriptBox["u", "10"]}]]], "Output",
 CellChangeTimes->{3.469395425142302*^9, 3.4693993675372257`*^9, 
  3.4694671090869083`*^9, 3.469476037238377*^9, 3.476637804107119*^9, 
  3.4766413433183804`*^9, 3.477657897870363*^9, 3.4776586171066113`*^9, 
  3.477668462034459*^9, 3.477675867747589*^9},
 Background->RGBColor[
  0.9019607843137255, 0.9019607843137255, 0.9019607843137255]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
CJJ
\
\>", "Subsection",
 CellChangeTimes->{{3.46773739784339*^9, 3.4677374189050083`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NVCJJt0LO", " ", "=", " ", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"CJJ", "[", 
    RowBox[{"\"\<NV\>\"", ",", 
     RowBox[{"u", "*", "m"}], ",", "0", ",", "\[CapitalGamma]xSLO", ",", 
     "\[CapitalGamma]xTLO"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.467737421388837*^9, 3.467737477845573*^9}, {
  3.476637812266959*^9, 3.476637820987094*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["gA", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["u", "2"]}]}], ")"}], "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["u", "2"]}]}], "]"}]}]}], ")"}]}], 
  RowBox[{"128", " ", 
   SuperscriptBox["f", "2"], " ", 
   SuperscriptBox["m", "2"], " ", 
   SuperscriptBox["u", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["u", "2"]}]}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{3.467737480547535*^9, 3.469399392362275*^9, 
  3.469409834663516*^9, 3.4694760602514563`*^9, 3.4766378242349567`*^9, 
  3.47664135044176*^9, 3.4766631768723717`*^9, 3.4776579006209617`*^9, 
  3.477658619638412*^9, 3.4776684646597614`*^9, 3.4776758705607014`*^9},
 Background->RGBColor[
  0.9019607843137255, 0.9019607843137255, 0.9019607843137255]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NVCJJt1LO", " ", "=", " ", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"CJJ", "[", 
    RowBox[{"\"\<NV\>\"", ",", 
     RowBox[{"u", "*", "m"}], ",", "1", ",", "\[CapitalGamma]xSLO", ",", 
     "\[CapitalGamma]xTLO"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.469399422722308*^9, 3.469399426263194*^9}, {
  3.476637828490788*^9, 3.4766378343468227`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["gA", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}], "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["u", "2"]}]}], "]"}]}]}], ")"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox["f", "2"], " ", 
    SuperscriptBox["m", "2"], " ", 
    SuperscriptBox["u", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["u", "2"]}]}], ")"}], "2"]}]]}]], "Output",
 CellChangeTimes->{3.469399428057104*^9, 3.469409873398233*^9, 
  3.4694760835690403`*^9, 3.4766378377949753`*^9, 3.4766413548627462`*^9, 
  3.4766631808037167`*^9, 3.477657901777463*^9, 3.477658620810542*^9, 
  3.477668465831772*^9, 3.477675871826602*^9},
 Background->RGBColor[
  0.9019607843137255, 0.9019607843137255, 0.9019607843137255]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
NV-DME  NLO couplings (Msfr = \[Infinity]) 
\
\>", "Section",
 CellChangeTimes->{{3.467737558889162*^9, 3.467737559448505*^9}, {
  3.473768134182014*^9, 3.473768152862587*^9}, {3.4737807217970743`*^9, 
  3.4737807500968246`*^9}, {3.473783461828416*^9, 3.4737834691383123`*^9}, {
  3.473783562210968*^9, 3.473783563460002*^9}, {3.4766379430070457`*^9, 
  3.4766379720780983`*^9}, {3.4766388041788483`*^9, 3.4766388067682753`*^9}, {
  3.476638840514262*^9, 3.476638841207487*^9}}],

Cell["\<\
Note that we could not get analytic results for finite Msfr values for the \
NLO couplings. However, numerical integration shows that the differences due \
to finite Msfr in the NLO potentials have only minor effects on the values of \
the final DME couplings.\
\>", "Text",
 CellChangeTimes->{{3.473783477653357*^9, 3.473783536602777*^9}, {
  3.478615179978655*^9, 3.478615279921173*^9}}],

Cell[CellGroupData[{

Cell["C\[Rho]\[Rho]", "Subsection",
 CellChangeTimes->{{3.467737569216877*^9, 3.467737571794654*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", "Msfr", "]"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.473768164053956*^9, 3.473768178319029*^9}, {
   3.4737683870325527`*^9, 3.4737683875329733`*^9}, {3.47376955141249*^9, 
   3.473769558515622*^9}, {3.473769596722867*^9, 3.473769602050305*^9}, 
   3.473780762095215*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]CNLOnoSFR", "[", 
    RowBox[{"q_", ",", "t_"}], "]"}], "=", " ", 
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"\[CapitalGamma]CNLO", "[", 
      RowBox[{"q", ",", "t"}], "]"}], ",", 
     RowBox[{"Msfr", "\[Rule]", "Infinity"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]xCNLOnoSFR", "[", 
    RowBox[{"q_", ",", "t_"}], "]"}], "=", " ", 
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"\[CapitalGamma]xCNLO", "[", 
      RowBox[{"q", ",", "t"}], "]"}], ",", 
     RowBox[{"Msfr", "\[Rule]", "Infinity"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]xSNLOnoSFR", "[", 
    RowBox[{"q_", ",", "t_"}], "]"}], "=", 
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"\[CapitalGamma]xSNLO", "[", 
      RowBox[{"q", ",", "t"}], "]"}], ",", 
     RowBox[{"Msfr", "\[Rule]", "Infinity"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]xTNLOnoSFR", "[", 
    RowBox[{"q_", ",", "t_"}], "]"}], "=", 
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"\[CapitalGamma]xTNLO", "[", 
      RowBox[{"q", ",", "t"}], "]"}], ",", 
     RowBox[{"Msfr", "\[Rule]", "Infinity"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.473780788416398*^9, 3.473780863426359*^9}, {
  3.473780907061018*^9, 3.473780914467844*^9}, {3.4737820868748283`*^9, 
  3.4737821642305727`*^9}, {3.4776535834687395`*^9, 3.4776535943147106`*^9}, {
  3.477658496845644*^9, 3.4776585005808797`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NVC\[Rho]\[Rho]t0NLOnoSFR", " ", "=", " ", 
  RowBox[{"Simplify", "[", 
   RowBox[{"C\[Rho]\[Rho]", "[", 
    RowBox[{"\"\<NV\>\"", ",", 
     RowBox[{"u", "*", "m"}], ",", "0", ",", "\[CapitalGamma]CNLOnoSFR", ",", 
     "\[CapitalGamma]xCNLOnoSFR"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.444260126358243*^9, 3.444260142053904*^9}, {
  3.467737575851905*^9, 3.467737599498927*^9}, {3.467737879443712*^9, 
  3.4677378859186687`*^9}, {3.473769575245846*^9, 3.4737695761716747`*^9}, {
  3.4737696125810757`*^9, 3.47376966089598*^9}, {3.4737806635847063`*^9, 
  3.473780713070558*^9}, {3.473780875888364*^9, 3.473780884863798*^9}, {
  3.473782028736609*^9, 3.473782031132991*^9}, {3.4766379893991013`*^9, 
  3.4766379956806183`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"11468800", " ", 
     SuperscriptBox["f", "4"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["u", "8"]}]], 
   RowBox[{
    SuperscriptBox["m", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "11025"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"10", " ", 
             SuperscriptBox["gA", "2"]}], "+", 
            RowBox[{"71", " ", 
             SuperscriptBox["gA", "4"]}]}], ")"}]}], "+", 
         RowBox[{"525", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "839"}], "+", 
            RowBox[{"3014", " ", 
             SuperscriptBox["gA", "2"]}], "+", 
            RowBox[{"25009", " ", 
             SuperscriptBox["gA", "4"]}]}], ")"}], " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{"4200", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "17"}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["gA", "2"]}], "+", 
            RowBox[{"247", " ", 
             SuperscriptBox["gA", "4"]}]}], ")"}], " ", 
          SuperscriptBox["u", "4"]}], "+", 
         RowBox[{"140", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "gA"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "gA"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"133", "+", 
            RowBox[{"851", " ", 
             SuperscriptBox["gA", "2"]}]}], ")"}], " ", 
          SuperscriptBox["u", "6"]}], "+", 
         RowBox[{"1536", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "gA"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "gA"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"11", " ", 
             SuperscriptBox["gA", "2"]}]}], ")"}], " ", 
          SuperscriptBox["u", "8"]}]}], ")"}]}], "+", 
      RowBox[{"525", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "u", " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", 
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["u", "2"]}]]}], ")"}]}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "u", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            SuperscriptBox["u", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "21"}], "+", 
            RowBox[{"334", " ", 
             SuperscriptBox["u", "2"]}], "+", 
            RowBox[{"56", " ", 
             SuperscriptBox["u", "4"]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["u", "6"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["gA", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"105", "-", 
               RowBox[{"518", " ", 
                SuperscriptBox["u", "2"]}], "+", 
               RowBox[{"40", " ", 
                SuperscriptBox["u", "4"]}], "+", 
               RowBox[{"48", " ", 
                SuperscriptBox["u", "6"]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["gA", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1491"}], "+", 
               RowBox[{"9122", " ", 
                SuperscriptBox["u", "2"]}], "+", 
               RowBox[{"648", " ", 
                SuperscriptBox["u", "4"]}], "+", 
               RowBox[{"112", " ", 
                SuperscriptBox["u", "6"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"7", "-", 
            RowBox[{"70", " ", 
             SuperscriptBox["gA", "2"]}], "-", 
            RowBox[{"497", " ", 
             SuperscriptBox["gA", "4"]}], "-", 
            RowBox[{"64", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["gA", "2"]}], "+", 
               RowBox[{"43", " ", 
                SuperscriptBox["gA", "4"]}]}], ")"}], " ", 
             SuperscriptBox["u", "2"]}], "+", 
            RowBox[{"48", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["gA", "2"]}], "+", 
               RowBox[{"23", " ", 
                SuperscriptBox["gA", "4"]}]}], ")"}], " ", 
             SuperscriptBox["u", "4"]}]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "u", " ", 
             RowBox[{"(", 
              RowBox[{"u", "+", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["u", "2"]}]]}], ")"}]}]}], "]"}]}]}], 
        ")"}]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.4737801024282427`*^9, 3.473780888290407*^9, 
  3.47378099158608*^9, 3.473782227638698*^9, 3.4766380664534607`*^9, 
  3.476641449551115*^9, 3.4776579113264155`*^9, 3.477658691497795*^9, 
  3.4776685375469728`*^9, 3.477675951297016*^9},
 Background->RGBColor[
  0.9019607843137255, 0.9019607843137255, 0.9019607843137255]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"NVC\[Rho]\[Rho]t1NLOnoSFR", " ", "=", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{"C\[Rho]\[Rho]", "[", 
     RowBox[{"\"\<NV\>\"", ",", 
      RowBox[{"u", "*", "m"}], ",", "1", ",", "\[CapitalGamma]CNLOnoSFR", ",",
       "\[CapitalGamma]xCNLOnoSFR"}], "]"}], "]"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.469399986908689*^9, 3.46939998994697*^9}, {
  3.473782036783217*^9, 3.473782050398197*^9}, {3.47663810344396*^9, 
  3.476638107993813*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"34406400", " ", 
    SuperscriptBox["f", "4"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["u", "8"]}]], 
  RowBox[{
   SuperscriptBox["m", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"11025", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"10", " ", 
            SuperscriptBox["gA", "2"]}], "+", 
           RowBox[{"41", " ", 
            SuperscriptBox["gA", "4"]}]}], ")"}]}], "-", 
        RowBox[{"525", " ", 
         RowBox[{"(", 
          RowBox[{"839", "-", 
           RowBox[{"3014", " ", 
            SuperscriptBox["gA", "2"]}], "+", 
           RowBox[{"25951", " ", 
            SuperscriptBox["gA", "4"]}]}], ")"}], " ", 
         SuperscriptBox["u", "2"]}], "-", 
        RowBox[{"4200", " ", 
         RowBox[{"(", 
          RowBox[{"17", "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["gA", "2"]}], "+", 
           RowBox[{"249", " ", 
            SuperscriptBox["gA", "4"]}]}], ")"}], " ", 
         SuperscriptBox["u", "4"]}], "+", 
        RowBox[{"140", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "133"}], "-", 
           RowBox[{"718", " ", 
            SuperscriptBox["gA", "2"]}], "+", 
           RowBox[{"2339", " ", 
            SuperscriptBox["gA", "4"]}]}], ")"}], " ", 
         SuperscriptBox["u", "6"]}], "+", 
        RowBox[{"1536", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"10", " ", 
            SuperscriptBox["gA", "2"]}], "+", 
           RowBox[{"59", " ", 
            SuperscriptBox["gA", "4"]}]}], ")"}], " ", 
         SuperscriptBox["u", "8"]}]}], ")"}]}], "+", 
     RowBox[{"525", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["u", "2"]}]]}], ")"}]}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "u", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["u", "2"]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "21"}], "+", 
           RowBox[{"334", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"56", " ", 
            SuperscriptBox["u", "4"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["u", "6"]}], "+", 
           RowBox[{
            SuperscriptBox["gA", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "861"}], "+", 
              RowBox[{"9854", " ", 
               SuperscriptBox["u", "2"]}], "+", 
              RowBox[{"504", " ", 
               SuperscriptBox["u", "4"]}], "-", 
              RowBox[{"368", " ", 
               SuperscriptBox["u", "6"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["gA", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"105", "-", 
              RowBox[{"518", " ", 
               SuperscriptBox["u", "2"]}], "+", 
              RowBox[{"40", " ", 
               SuperscriptBox["u", "4"]}], "+", 
              RowBox[{"48", " ", 
               SuperscriptBox["u", "6"]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "7"}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["gA", "2"]}], "-", 
           RowBox[{"287", " ", 
            SuperscriptBox["gA", "4"]}], "-", 
           RowBox[{"64", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["gA", "2"]}], "+", 
              RowBox[{"37", " ", 
               SuperscriptBox["gA", "4"]}]}], ")"}], " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"48", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["gA", "2"]}], "+", 
              RowBox[{"25", " ", 
               SuperscriptBox["gA", "4"]}]}], ")"}], " ", 
            SuperscriptBox["u", "4"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "u", " ", 
            RowBox[{"(", 
             RowBox[{"u", "+", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["u", "2"]}]]}], ")"}]}]}], "]"}]}]}], 
       ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.469400043780737*^9, 3.469476231603483*^9, 
  3.469919875238353*^9, 3.4737821185514097`*^9, 3.4766381685175953`*^9, 
  3.47664151123059*^9, 3.4776579128111134`*^9, 3.4776587430558867`*^9, 
  3.477668589180894*^9, 3.4776760098566303`*^9},
 Background->GrayLevel[0.85]]
}, Open  ]],

Cell[CellGroupData[{

Cell["C\[Rho]\[Tau]", "Subsection",
 CellChangeTimes->{{3.467737163196954*^9, 3.467737166628426*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"NVC\[Rho]\[Tau]t0NLOnoSFR", " ", "=", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{"C\[Rho]\[Tau]", "[", 
     RowBox[{"\"\<NV\>\"", ",", 
      RowBox[{"u", "*", "m"}], ",", "0", ",", "\[CapitalGamma]xCNLOnoSFR"}], 
     "]"}], "]"}]}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.46773715306841*^9, 3.4677372300399942`*^9}, {
  3.4694000792252817`*^9, 3.46940008315919*^9}, {3.473782782723403*^9, 
  3.473782792969097*^9}, {3.476638280193823*^9, 3.476638285448151*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"6881280", " ", 
    SuperscriptBox["f", "4"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["u", "10"]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "44100"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["gA", "2"]}], "+", 
       RowBox[{"71", " ", 
        SuperscriptBox["gA", "4"]}]}], ")"}], " ", 
     SuperscriptBox["u", "2"]}], "+", 
    RowBox[{"4200", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "421"}], "+", 
       RowBox[{"1516", " ", 
        SuperscriptBox["gA", "2"]}], "+", 
       RowBox[{"12569", " ", 
        SuperscriptBox["gA", "4"]}]}], ")"}], " ", 
     SuperscriptBox["u", "4"]}], "+", 
    RowBox[{"420", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "283"}], "-", 
       RowBox[{"30", " ", 
        SuperscriptBox["gA", "2"]}], "+", 
       RowBox[{"4233", " ", 
        SuperscriptBox["gA", "4"]}]}], ")"}], " ", 
     SuperscriptBox["u", "6"]}], "+", 
    RowBox[{"1680", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "gA"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "gA"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"19", "+", 
       RowBox[{"125", " ", 
        SuperscriptBox["gA", "2"]}]}], ")"}], " ", 
     SuperscriptBox["u", "8"]}], "+", 
    RowBox[{"464", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["gA", "2"]}], "-", 
       RowBox[{"11", " ", 
        SuperscriptBox["gA", "4"]}]}], ")"}], " ", 
     SuperscriptBox["u", "10"]}], "+", 
    RowBox[{"105", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "u", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", 
          SqrtBox[
           RowBox[{"1", "+", 
            SuperscriptBox["u", "2"]}]]}], ")"}]}]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "u", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["u", "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "105"}], "+", 
          RowBox[{"1685", " ", 
           SuperscriptBox["u", "2"]}], "+", 
          RowBox[{"134", " ", 
           SuperscriptBox["u", "4"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["u", "6"]}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["u", "8"]}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["gA", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"105", "-", 
             RowBox[{"527", " ", 
              SuperscriptBox["u", "2"]}], "+", 
             RowBox[{"22", " ", 
              SuperscriptBox["u", "4"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["u", "6"]}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox["u", "8"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["gA", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"7455", "-", 
             RowBox[{"11", " ", 
              SuperscriptBox["u", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"4205", "+", 
                RowBox[{"134", " ", 
                 SuperscriptBox["u", "2"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["u", "4"]}], "-", 
                RowBox[{"16", " ", 
                 SuperscriptBox["u", "6"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{"105", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"10", " ", 
           SuperscriptBox["gA", "2"]}], "-", 
          RowBox[{"71", " ", 
           SuperscriptBox["gA", "4"]}], "-", 
          RowBox[{"9", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["gA", "2"]}], "+", 
             RowBox[{"43", " ", 
              SuperscriptBox["gA", "4"]}]}], ")"}], " ", 
           SuperscriptBox["u", "2"]}], "+", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["gA", "2"]}], "+", 
             RowBox[{"23", " ", 
              SuperscriptBox["gA", "4"]}]}], ")"}], " ", 
           SuperscriptBox["u", "4"]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "u", " ", 
           RowBox[{"(", 
            RowBox[{"u", "+", 
             SqrtBox[
              RowBox[{"1", "+", 
               SuperscriptBox["u", "2"]}]]}], ")"}]}]}], "]"}]}]}], ")"}]}]}],
    ")"}]}]], "Output",
 CellChangeTimes->{3.467737236883946*^9, 3.469395392926206*^9, 
  3.46939927179629*^9, 3.469400130010318*^9, 3.469476311831478*^9, 
  3.473782846351914*^9, 3.476638344753154*^9, 3.476657927991858*^9, 
  3.4776579147646637`*^9, 3.47765879312928*^9, 3.477668638783213*^9, 
  3.477676066462695*^9},
 Background->GrayLevel[0.85]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"NVC\[Rho]\[Tau]t1NLOnoSFR", " ", "=", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"C\[Rho]\[Tau]", "[", 
     RowBox[{"\"\<NV\>\"", ",", 
      RowBox[{"u", "*", "m"}], ",", "1", ",", "\[CapitalGamma]xCNLOnoSFR"}], 
     "]"}], "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",\

 CellChangeTimes->{{3.46773727920061*^9, 3.467737293296266*^9}, {
  3.469400102511314*^9, 3.469400107894681*^9}, {3.473782810119773*^9, 
  3.473782815815755*^9}, {3.476638384081458*^9, 3.476638390206987*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"20643840", " ", 
     SuperscriptBox["f", "4"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["u", "10"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"44100", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"10", " ", 
         SuperscriptBox["gA", "2"]}], "+", 
        RowBox[{"41", " ", 
         SuperscriptBox["gA", "4"]}]}], ")"}], " ", 
      SuperscriptBox["u", "2"]}], "-", 
     RowBox[{"4200", " ", 
      RowBox[{"(", 
       RowBox[{"421", "-", 
        RowBox[{"1516", " ", 
         SuperscriptBox["gA", "2"]}], "+", 
        RowBox[{"13031", " ", 
         SuperscriptBox["gA", "4"]}]}], ")"}], " ", 
      SuperscriptBox["u", "4"]}], "-", 
     RowBox[{"420", " ", 
      RowBox[{"(", 
       RowBox[{"283", "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["gA", "2"]}], "+", 
        RowBox[{"4583", " ", 
         SuperscriptBox["gA", "4"]}]}], ")"}], " ", 
      SuperscriptBox["u", "6"]}], "+", 
     RowBox[{"1680", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "19"}], "-", 
        RowBox[{"106", " ", 
         SuperscriptBox["gA", "2"]}], "+", 
        RowBox[{"365", " ", 
         SuperscriptBox["gA", "4"]}]}], ")"}], " ", 
      SuperscriptBox["u", "8"]}], "-", 
     RowBox[{"464", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"10", " ", 
         SuperscriptBox["gA", "2"]}], "+", 
        RowBox[{"59", " ", 
         SuperscriptBox["gA", "4"]}]}], ")"}], " ", 
      SuperscriptBox["u", "10"]}], "+", 
     RowBox[{"105", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["u", "2"]}]]}], ")"}]}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "u", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["u", "2"]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "105"}], "+", 
           RowBox[{"1685", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"134", " ", 
            SuperscriptBox["u", "4"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["u", "6"]}], "-", 
           RowBox[{"16", " ", 
            SuperscriptBox["u", "8"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["gA", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"105", "-", 
              RowBox[{"527", " ", 
               SuperscriptBox["u", "2"]}], "+", 
              RowBox[{"22", " ", 
               SuperscriptBox["u", "4"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["u", "6"]}], "-", 
              RowBox[{"16", " ", 
               SuperscriptBox["u", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["gA", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4305"}], "+", 
              RowBox[{"49825", " ", 
               SuperscriptBox["u", "2"]}], "+", 
              RowBox[{"1054", " ", 
               SuperscriptBox["u", "4"]}], "-", 
              RowBox[{"472", " ", 
               SuperscriptBox["u", "6"]}], "+", 
              RowBox[{"944", " ", 
               SuperscriptBox["u", "8"]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"105", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["gA", "2"]}], "-", 
           RowBox[{"41", " ", 
            SuperscriptBox["gA", "4"]}], "-", 
           RowBox[{"9", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["gA", "2"]}], "+", 
              RowBox[{"37", " ", 
               SuperscriptBox["gA", "4"]}]}], ")"}], " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["gA", "2"]}], "+", 
              RowBox[{"25", " ", 
               SuperscriptBox["gA", "4"]}]}], ")"}], " ", 
            SuperscriptBox["u", "4"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "u", " ", 
            RowBox[{"(", 
             RowBox[{"u", "+", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["u", "2"]}]]}], ")"}]}]}], "]"}]}]}], 
       ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.467737295797677*^9, 3.469395399656825*^9, 
  3.469399303185503*^9, 3.4694001841847153`*^9, 3.4694764454757833`*^9, 
  3.473782910108366*^9, 3.476638444099565*^9, 3.476657991235703*^9, 
  3.4776579275643234`*^9, 3.4776588400925603`*^9, 3.4776686851349716`*^9, 
  3.4776761161141224`*^9},
 Background->GrayLevel[0.85]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["C\[Rho]\[CapitalDelta]\[Rho]", "Subsection",
 CellChangeTimes->{{3.4677373527970343`*^9, 3.467737357814074*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NVC\[Rho]\[CapitalDelta]\[Rho]t0NLOnoSFR", " ", "=", " ", 
  RowBox[{"Simplify", "[", 
   RowBox[{"C\[Rho]\[CapitalDelta]\[Rho]", "[", 
    RowBox[{"\"\<NV\>\"", ",", 
     RowBox[{"u", "*", "m"}], ",", "0", ",", "\[CapitalGamma]CNLOnoSFR", ",", 
     "\[CapitalGamma]xCNLOnoSFR"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.467737385628474*^9, 3.4677373888908663`*^9}, {
  3.467928925838442*^9, 3.467928988279957*^9}, {3.469400198933792*^9, 
  3.469400205179555*^9}, {3.4737828271848593`*^9, 3.473782836447651*^9}, {
  3.473782902000085*^9, 3.473782908088163*^9}, {3.476638461104928*^9, 
  3.4766384687650642`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"27525120", " ", 
     SuperscriptBox["f", "4"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["u", "10"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "44100"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["gA", "2"]}], "+", 
        RowBox[{"71", " ", 
         SuperscriptBox["gA", "4"]}]}], ")"}], " ", 
      SuperscriptBox["u", "2"]}], "+", 
     RowBox[{"4200", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "421"}], "+", 
        RowBox[{"1516", " ", 
         SuperscriptBox["gA", "2"]}], "+", 
        RowBox[{"12569", " ", 
         SuperscriptBox["gA", "4"]}]}], ")"}], " ", 
      SuperscriptBox["u", "4"]}], "+", 
     RowBox[{"420", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "283"}], "-", 
        RowBox[{"30", " ", 
         SuperscriptBox["gA", "2"]}], "+", 
        RowBox[{"4233", " ", 
         SuperscriptBox["gA", "4"]}]}], ")"}], " ", 
      SuperscriptBox["u", "6"]}], "+", 
     RowBox[{"1680", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "gA"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "gA"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"19", "+", 
        RowBox[{"125", " ", 
         SuperscriptBox["gA", "2"]}]}], ")"}], " ", 
      SuperscriptBox["u", "8"]}], "+", 
     RowBox[{"464", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["gA", "2"]}], "-", 
        RowBox[{"11", " ", 
         SuperscriptBox["gA", "4"]}]}], ")"}], " ", 
      SuperscriptBox["u", "10"]}], "+", 
     RowBox[{"105", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["u", "2"]}]]}], ")"}]}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "u", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["u", "2"]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "105"}], "+", 
           RowBox[{"1685", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"134", " ", 
            SuperscriptBox["u", "4"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["u", "6"]}], "-", 
           RowBox[{"16", " ", 
            SuperscriptBox["u", "8"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["gA", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"105", "-", 
              RowBox[{"527", " ", 
               SuperscriptBox["u", "2"]}], "+", 
              RowBox[{"22", " ", 
               SuperscriptBox["u", "4"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["u", "6"]}], "-", 
              RowBox[{"16", " ", 
               SuperscriptBox["u", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["gA", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"7455", "-", 
              RowBox[{"11", " ", 
               SuperscriptBox["u", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"4205", "+", 
                 RowBox[{"134", " ", 
                  SuperscriptBox["u", "2"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["u", "4"]}], "-", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["u", "6"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
         "+", 
        RowBox[{"105", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"10", " ", 
            SuperscriptBox["gA", "2"]}], "-", 
           RowBox[{"71", " ", 
            SuperscriptBox["gA", "4"]}], "-", 
           RowBox[{"9", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["gA", "2"]}], "+", 
              RowBox[{"43", " ", 
               SuperscriptBox["gA", "4"]}]}], ")"}], " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["gA", "2"]}], "+", 
              RowBox[{"23", " ", 
               SuperscriptBox["gA", "4"]}]}], ")"}], " ", 
            SuperscriptBox["u", "4"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "u", " ", 
            RowBox[{"(", 
             RowBox[{"u", "+", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["u", "2"]}]]}], ")"}]}]}], "]"}]}]}], 
       ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.467928999604149*^9, 3.469395407512665*^9, 
  3.469399340826295*^9, 3.469400251338358*^9, 3.469467185455759*^9, 
  3.473782961174961*^9, 3.476638525170539*^9, 3.476641016400844*^9, 
  3.4776579284863987`*^9, 3.477658881695095*^9, 3.4776687264702377`*^9, 
  3.4776761596392164`*^9},
 Background->GrayLevel[0.85]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"NVC\[Rho]\[CapitalDelta]\[Rho]t1NLOnoSFR", " ", "=", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{"C\[Rho]\[CapitalDelta]\[Rho]", "[", 
     RowBox[{"\"\<NV\>\"", ",", 
      RowBox[{"u", "*", "m"}], ",", "1", ",", "\[CapitalGamma]CNLOnoSFR", ",",
       "\[CapitalGamma]xCNLOnoSFR"}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.4693954096327667`*^9, 3.469395423687899*^9}, {
  3.469400274422777*^9, 3.469400279474124*^9}, {3.473782843887886*^9, 
  3.473782873383835*^9}, {3.47378291094845*^9, 3.473782914984125*^9}, {
  3.476638537867634*^9, 3.476638543457418*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"82575360", " ", 
    SuperscriptBox["f", "4"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["u", "10"]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"44100", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["gA", "2"]}], "+", 
       RowBox[{"41", " ", 
        SuperscriptBox["gA", "4"]}]}], ")"}], " ", 
     SuperscriptBox["u", "2"]}], "-", 
    RowBox[{"4200", " ", 
     RowBox[{"(", 
      RowBox[{"421", "-", 
       RowBox[{"1516", " ", 
        SuperscriptBox["gA", "2"]}], "+", 
       RowBox[{"13031", " ", 
        SuperscriptBox["gA", "4"]}]}], ")"}], " ", 
     SuperscriptBox["u", "4"]}], "-", 
    RowBox[{"420", " ", 
     RowBox[{"(", 
      RowBox[{"283", "+", 
       RowBox[{"30", " ", 
        SuperscriptBox["gA", "2"]}], "+", 
       RowBox[{"4583", " ", 
        SuperscriptBox["gA", "4"]}]}], ")"}], " ", 
     SuperscriptBox["u", "6"]}], "+", 
    RowBox[{"1680", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "19"}], "-", 
       RowBox[{"106", " ", 
        SuperscriptBox["gA", "2"]}], "+", 
       RowBox[{"365", " ", 
        SuperscriptBox["gA", "4"]}]}], ")"}], " ", 
     SuperscriptBox["u", "8"]}], "-", 
    RowBox[{"464", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["gA", "2"]}], "+", 
       RowBox[{"59", " ", 
        SuperscriptBox["gA", "4"]}]}], ")"}], " ", 
     SuperscriptBox["u", "10"]}], "+", 
    RowBox[{"105", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "u", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", 
          SqrtBox[
           RowBox[{"1", "+", 
            SuperscriptBox["u", "2"]}]]}], ")"}]}]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "u", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["u", "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "105"}], "+", 
          RowBox[{"1685", " ", 
           SuperscriptBox["u", "2"]}], "+", 
          RowBox[{"134", " ", 
           SuperscriptBox["u", "4"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["u", "6"]}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["u", "8"]}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["gA", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"105", "-", 
             RowBox[{"527", " ", 
              SuperscriptBox["u", "2"]}], "+", 
             RowBox[{"22", " ", 
              SuperscriptBox["u", "4"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["u", "6"]}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox["u", "8"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["gA", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4305"}], "+", 
             RowBox[{"49825", " ", 
              SuperscriptBox["u", "2"]}], "+", 
             RowBox[{"1054", " ", 
              SuperscriptBox["u", "4"]}], "-", 
             RowBox[{"472", " ", 
              SuperscriptBox["u", "6"]}], "+", 
             RowBox[{"944", " ", 
              SuperscriptBox["u", "8"]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"105", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["gA", "2"]}], "-", 
          RowBox[{"41", " ", 
           SuperscriptBox["gA", "4"]}], "-", 
          RowBox[{"9", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["gA", "2"]}], "+", 
             RowBox[{"37", " ", 
              SuperscriptBox["gA", "4"]}]}], ")"}], " ", 
           SuperscriptBox["u", "2"]}], "+", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["gA", "2"]}], "+", 
             RowBox[{"25", " ", 
              SuperscriptBox["gA", "4"]}]}], ")"}], " ", 
           SuperscriptBox["u", "4"]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "u", " ", 
           RowBox[{"(", 
            RowBox[{"u", "+", 
             SqrtBox[
              RowBox[{"1", "+", 
               SuperscriptBox["u", "2"]}]]}], ")"}]}]}], "]"}]}]}], ")"}]}]}],
    ")"}]}]], "Output",
 CellChangeTimes->{3.469395425142302*^9, 3.4693993675372257`*^9, 
  3.469400327110201*^9, 3.4694765801123238`*^9, 3.473783019844149*^9, 
  3.476638588597363*^9, 3.476659453302721*^9, 3.4776579294084744`*^9, 
  3.4776589230319486`*^9, 3.47766876783676*^9, 3.4776762031486816`*^9},
 Background->GrayLevel[0.85]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
CJJ
\
\>", "Subsection",
 CellChangeTimes->{{3.46773739784339*^9, 3.4677374189050083`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"NVCJJt0NLOnoSFR", " ", "=", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{"CJJ", "[", 
     RowBox[{"\"\<NV\>\"", ",", 
      RowBox[{"u", "*", "m"}], ",", "0", ",", "\[CapitalGamma]xSNLOnoSFR", 
      ",", "\[CapitalGamma]xTNLOnoSFR"}], "]"}], "]"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.469396709263838*^9, 3.4693967203001432`*^9}, {
  3.469400408088264*^9, 3.46940041300531*^9}, {3.4737831637353907`*^9, 
  3.473783181837078*^9}, {3.476638604142362*^9, 3.476638641123077*^9}, {
  3.476638683076153*^9, 3.4766386982516727`*^9}, {3.476638745598761*^9, 
  3.476638746187336*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{"1", "+", 
        SuperscriptBox["u", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["u", "2"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["u", "4"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["gA", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["u", "4"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["gA", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", 
           RowBox[{"54", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"52", " ", 
            SuperscriptBox["u", "4"]}]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["u", "2"]}]]}], ")"}]}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["u", "2"]}], ")"}], "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["gA", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["u", "2"]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["u", "4"]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["gA", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"10", "+", 
              RowBox[{"28", " ", 
               SuperscriptBox["u", "2"]}], "+", 
              RowBox[{"17", " ", 
               SuperscriptBox["u", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["gA", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["u", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "u", " ", 
            RowBox[{"(", 
             RowBox[{"u", "+", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["u", "2"]}]]}], ")"}]}]}], "]"}]}]}], 
       ")"}]}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"12288", " ", 
     SuperscriptBox["f", "4"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["u", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["u", "2"]}], ")"}], 
      RowBox[{"3", "/", "2"}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.469396726275979*^9, 3.469399458535129*^9, 3.4694004727520857`*^9, 
   3.4694100333891907`*^9, 3.469410203462929*^9, 3.4694105011791143`*^9, 
   3.469477002804389*^9, 3.473783437595964*^9, {3.4766387345838137`*^9, 
   3.476638755777631*^9}, 3.476659496243931*^9, 3.476663265509985*^9, 
   3.4776581272572145`*^9, 3.4776589949221287`*^9, 3.4776688397103024`*^9, 
   3.477676284119422*^9},
 Background->GrayLevel[0.85]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"NVCJJt1NLOnoSFR", " ", "=", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{"CJJ", "[", 
     RowBox[{"\"\<NV\>\"", ",", 
      RowBox[{"u", "*", "m"}], ",", "1", ",", "\[CapitalGamma]xSNLOnoSFR", 
      ",", "\[CapitalGamma]xTNLOnoSFR"}], "]"}], "]"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.4693967487217093`*^9, 3.469396752127383*^9}, {
  3.469400489704908*^9, 3.469400495905324*^9}, {3.4737831859009523`*^9, 
  3.473783193894511*^9}, {3.473783405493945*^9, 3.473783406420266*^9}, {
  3.476638766790114*^9, 3.4766387803872137`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", 
     SqrtBox[
      RowBox[{"1", "+", 
       SuperscriptBox["u", "2"]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["u", "4"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["gA", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["u", "2"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["u", "4"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["gA", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", 
          RowBox[{"30", " ", 
           SuperscriptBox["u", "2"]}], "+", 
          RowBox[{"28", " ", 
           SuperscriptBox["u", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"6", " ", "u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["u", "2"]}], ")"}], "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["gA", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["u", "2"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["u", "4"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["gA", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"34", "+", 
          RowBox[{"76", " ", 
           SuperscriptBox["u", "2"]}], "+", 
          RowBox[{"41", " ", 
           SuperscriptBox["u", "4"]}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "u", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", 
          SqrtBox[
           RowBox[{"1", "+", 
            SuperscriptBox["u", "2"]}]]}], ")"}]}]}], "]"}]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["gA", "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["u", "2"]}], ")"}], 
      RowBox[{"3", "/", "2"}]], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["u", "2"]}]]}], ")"}]}]}], "]"}], "2"]}]}], ")"}],
   "/", 
  RowBox[{"(", 
   RowBox[{"36864", " ", 
    SuperscriptBox["f", "4"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["u", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["u", "2"]}], ")"}], 
     RowBox[{"3", "/", "2"}]]}], ")"}]}]], "Output",
 CellChangeTimes->{3.469396754815282*^9, 3.46939978346432*^9, 
  3.469400567482677*^9, 3.469477317425304*^9, 3.4737836733511763`*^9, 
  3.476638790907477*^9, 3.476659582768011*^9, 3.476663956153512*^9, 
  3.477658199166704*^9, 3.477659021990344*^9, 3.4776688667781715`*^9, 
  3.477676318736328*^9},
 Background->GrayLevel[0.85]]
}, Open  ]]
}, Open  ]],

Cell["\<\
NV-DME NNLO Couplings (Msfr = \[Infinity]) \
\>", "Section",
 CellChangeTimes->{{3.46800047414473*^9, 3.468000478975688*^9}, {
  3.4766388208958673`*^9, 3.4766388512909822`*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalGamma]CN2LOnoSFR", "[", 
      RowBox[{"q_", ",", "t_"}], "]"}], "=", " ", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"\[CapitalGamma]CN2LO", "[", 
        RowBox[{"q", ",", "t"}], "]"}], ",", 
       RowBox[{"Msfr", "\[Rule]", "Infinity"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalGamma]xCN2LOnoSFR", "[", 
      RowBox[{"q_", ",", "t_"}], "]"}], "=", " ", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"\[CapitalGamma]xCN2LO", "[", 
        RowBox[{"q", ",", "t"}], "]"}], ",", 
       RowBox[{"Msfr", "\[Rule]", "Infinity"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalGamma]xSN2LOnoSFR", "[", 
      RowBox[{"q_", ",", "t_"}], "]"}], "=", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"\[CapitalGamma]xSN2LO", "[", 
        RowBox[{"q", ",", "t"}], "]"}], ",", 
       RowBox[{"Msfr", "\[Rule]", "Infinity"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalGamma]xTN2LOnoSFR", "[", 
      RowBox[{"q_", ",", "t_"}], "]"}], "=", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"\[CapitalGamma]xTN2LO", "[", 
        RowBox[{"q", ",", "t"}], "]"}], ",", 
       RowBox[{"Msfr", "\[Rule]", "Infinity"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.476638915248877*^9, 3.4766389623514957`*^9}, {
  3.477653613271717*^9, 3.4776536219766245`*^9}, {3.477658535213795*^9, 
  3.4776585382300763`*^9}}],

Cell["C\[Rho]\[Rho]", "Subsection",
 CellChangeTimes->{{3.4680004887203093`*^9, 3.468000491465436*^9}, 
   3.469400643270567*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.4694006488739634`*^9, {3.469400713575438*^9, 3.469400740251338*^9}, {
   3.4694007716088123`*^9, 3.469400773857133*^9}, {3.469919992479188*^9, 
   3.4699200033160667`*^9}, {3.469920228073256*^9, 3.469920232798957*^9}, {
   3.4699203011225967`*^9, 3.4699203272386017`*^9}, {3.4699203715968227`*^9, 
   3.469920399571624*^9}, 3.4766388572354183`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.4766388598149157`*^9, 3.476638860408345*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"NVC\[Rho]\[Rho]t0N2LOnoSFR", " ", "=", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"C\[Rho]\[Rho]", "[", 
     RowBox[{"\"\<NV\>\"", ",", 
      RowBox[{"u", "*", "m"}], ",", "0", ",", "\[CapitalGamma]CN2LOnoSFR", 
      ",", "\[CapitalGamma]xCN2LOnoSFR"}], "]"}], "]"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.444260126358243*^9, 3.444260142053904*^9}, {
  3.467737575851905*^9, 3.467737599498927*^9}, {3.467737879443712*^9, 
  3.4677378859186687`*^9}, {3.469400813683782*^9, 3.469400819272168*^9}, {
  3.476638869026352*^9, 3.476638875986294*^9}, {3.476638980506064*^9, 
  3.476638997129984*^9}, {3.476639072910454*^9, 3.4766390737626667`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"73920", " ", 
    SuperscriptBox["f", "4"], " ", "\[Pi]", " ", 
    SuperscriptBox["u", "8"]}]], 
  RowBox[{
   SuperscriptBox["gA", "2"], " ", 
   SuperscriptBox["m", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "210"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"110", " ", "c1"}], "+", 
           RowBox[{"43", " ", "c3"}], "-", 
           RowBox[{"56", " ", "c4"}]}], ")"}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"23342", " ", "c1"}], "+", 
           RowBox[{"12869", " ", "c3"}], "-", 
           RowBox[{"27325", " ", "c4"}]}], ")"}], " ", 
         SuperscriptBox["u", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6578"}], " ", "c1"}], "+", 
           RowBox[{"7385", " ", "c3"}], "-", 
           RowBox[{"14098", " ", "c4"}]}], ")"}], " ", 
         SuperscriptBox["u", "4"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2607"}], " ", "c1"}], "+", 
           RowBox[{"1357", " ", 
            RowBox[{"(", 
             RowBox[{"c3", "+", "c4"}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["u", "6"]}], "+", 
        RowBox[{"570", " ", 
         RowBox[{"(", 
          RowBox[{"c3", "+", "c4"}], ")"}], " ", 
         SuperscriptBox["u", "8"]}], "+", 
        RowBox[{"3", " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "80850"}], " ", "c1"}], "+", 
           RowBox[{"2079", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "c1"}], "-", "c3"}], ")"}], " ", 
            SuperscriptBox["u", "4"]}], "+", 
           RowBox[{"572", " ", 
            RowBox[{"(", 
             RowBox[{"c1", "-", "c3", "-", "c4"}], ")"}], " ", 
            SuperscriptBox["u", "6"]}], "+", 
           RowBox[{"190", " ", 
            RowBox[{"(", 
             RowBox[{"c3", "+", "c4"}], ")"}], " ", 
            SuperscriptBox["u", "8"]}], "-", 
           RowBox[{"1155", " ", 
            RowBox[{"(", 
             RowBox[{"c3", "-", 
              RowBox[{"2", " ", "c4"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"35", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["u", "2"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"ArcTan", "[", "u", "]"}]}]}], ")"}]}], "-", 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "35"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"110", " ", "c1"}], "+", 
           RowBox[{"43", " ", "c3"}], "-", 
           RowBox[{"56", " ", "c4"}]}], ")"}]}], "-", 
        RowBox[{"352", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"54", " ", "c1"}], "+", 
           RowBox[{"23", " ", "c3"}], "-", 
           RowBox[{"40", " ", "c4"}]}], ")"}], " ", 
         SuperscriptBox["u", "2"]}], "+", 
        RowBox[{"297", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"14", " ", "c1"}], "+", 
           RowBox[{"11", " ", "c3"}], "-", 
           RowBox[{"24", " ", "c4"}]}], ")"}], " ", 
         SuperscriptBox["u", "4"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        SuperscriptBox["u", "2"]}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.4442601428828793`*^9, {3.4451780551952963`*^9, 3.445178060785328*^9}, 
   3.46773766024218*^9, 3.467737938457797*^9, 3.469399941714781*^9, 
   3.46940083080637*^9, 3.469468964347842*^9, 3.469469087602544*^9, 
   3.4694773618171387`*^9, 3.4699202119284687`*^9, 3.4699203898528147`*^9, 
   3.469920482376101*^9, 3.476639040311912*^9, 3.476639104102496*^9, 
   3.4766596412018642`*^9, 3.4776590685626783`*^9, 3.477668912693529*^9, 
   3.4776763749191837`*^9},
 Background->GrayLevel[0.85]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"NVC\[Rho]\[Rho]t1N2LOnoSFR", " ", "=", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"C\[Rho]\[Rho]", "[", 
     RowBox[{"\"\<NV\>\"", ",", 
      RowBox[{"u", "*", "m"}], ",", "1", ",", "\[CapitalGamma]CN2LOnoSFR", 
      ",", "\[CapitalGamma]xCN2LOnoSFR"}], "]"}], "]"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.469399986908689*^9, 3.46939998994697*^9}, {
  3.469400827903126*^9, 3.4694008345948153`*^9}, {3.4766391176777353`*^9, 
  3.476639138900524*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"221760", " ", 
    SuperscriptBox["f", "4"], " ", "\[Pi]", " ", 
    SuperscriptBox["u", "8"]}]], 
  RowBox[{
   SuperscriptBox["gA", "2"], " ", 
   SuperscriptBox["m", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["u", "2"]}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"210", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"330", " ", "c1"}], "+", 
           RowBox[{"129", " ", "c3"}], "+", 
           RowBox[{"56", " ", "c4"}]}], ")"}]}], "-", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"70026", " ", "c1"}], "+", 
           RowBox[{"38607", " ", "c3"}], "+", 
           RowBox[{"27325", " ", "c4"}]}], ")"}], " ", 
         SuperscriptBox["u", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"19734", " ", "c1"}], "-", 
           RowBox[{"7", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3165", " ", "c3"}], "+", 
              RowBox[{"2014", " ", "c4"}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["u", "4"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"7821", " ", "c1"}], "+", 
           RowBox[{"1357", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", "c3"}], "+", "c4"}], ")"}]}]}], ")"}],
          " ", 
         SuperscriptBox["u", "6"]}], "+", 
        RowBox[{"570", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", "c3"}], "+", "c4"}], ")"}], " ", 
         SuperscriptBox["u", "8"]}], "+", 
        RowBox[{"3", " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"242550", " ", "c1"}], "-", 
           RowBox[{"6237", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "c1"}], "-", "c3"}], ")"}], " ", 
            SuperscriptBox["u", "4"]}], "-", 
           RowBox[{"572", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "c1"}], "-", 
              RowBox[{"3", " ", "c3"}], "+", "c4"}], ")"}], " ", 
            SuperscriptBox["u", "6"]}], "+", 
           RowBox[{"190", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", "c3"}], "+", "c4"}], ")"}], " ", 
            SuperscriptBox["u", "8"]}], "+", 
           RowBox[{"1155", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "c3"}], "+", 
              RowBox[{"2", " ", "c4"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"35", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["u", "2"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"ArcTan", "[", "u", "]"}]}]}], ")"}]}], "-", 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "35"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"330", " ", "c1"}], "+", 
           RowBox[{"129", " ", "c3"}], "+", 
           RowBox[{"56", " ", "c4"}]}], ")"}]}], "-", 
        RowBox[{"352", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"162", " ", "c1"}], "+", 
           RowBox[{"69", " ", "c3"}], "+", 
           RowBox[{"40", " ", "c4"}]}], ")"}], " ", 
         SuperscriptBox["u", "2"]}], "+", 
        RowBox[{"891", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"14", " ", "c1"}], "+", 
           RowBox[{"11", " ", "c3"}], "+", 
           RowBox[{"8", " ", "c4"}]}], ")"}], " ", 
         SuperscriptBox["u", "4"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        SuperscriptBox["u", "2"]}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.469400043780737*^9, 3.469400849930772*^9, 
  3.469477375506317*^9, 3.469920570511468*^9, 3.4766391726782513`*^9, 
  3.47665968432659*^9, 3.4776590999443045`*^9, 3.477668944043498*^9, 
  3.4776764150329227`*^9},
 Background->GrayLevel[0.85]]
}, Open  ]],

Cell["C\[Rho]\[Tau]", "Subsection",
 CellChangeTimes->{{3.467737163196954*^9, 3.467737166628426*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"NVC\[Rho]\[Tau]t0N2LOnoSFR", " ", "=", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"C\[Rho]\[Tau]", "[", 
     RowBox[{"\"\<NV\>\"", ",", 
      RowBox[{"u", "*", "m"}], ",", "0", ",", "\[CapitalGamma]xCN2LOnoSFR"}], 
     "]"}], "]"}]}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.46773715306841*^9, 3.4677372300399942`*^9}, {
  3.4694000792252817`*^9, 3.46940008315919*^9}, {3.469400925025618*^9, 
  3.469400928094863*^9}, {3.476639180068007*^9, 3.4766391996577587`*^9}, {
  3.476639501706321*^9, 3.476639554233408*^9}, {3.476639629869955*^9, 
  3.476639630611806*^9}, {3.4766396916565323`*^9, 3.476639693063799*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"12672", " ", 
    SuperscriptBox["f", "4"], " ", "\[Pi]", " ", 
    SuperscriptBox["u", "10"]}]], 
  RowBox[{
   SuperscriptBox["gA", "2"], " ", "m", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"60", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"110", " ", "c1"}], "+", 
           RowBox[{"43", " ", "c3"}], "-", 
           RowBox[{"56", " ", "c4"}]}], ")"}]}], "-", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6754", " ", "c1"}], "+", 
           RowBox[{"3713", " ", "c3"}], "-", 
           RowBox[{"7870", " ", "c4"}]}], ")"}], " ", 
         SuperscriptBox["u", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"946", " ", "c1"}], "-", 
           RowBox[{"955", " ", "c3"}], "+", 
           RowBox[{"1916", " ", "c4"}]}], ")"}], " ", 
         SuperscriptBox["u", "4"]}], "+", 
        RowBox[{"12", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"44", " ", "c1"}], "-", 
           RowBox[{"29", " ", 
            RowBox[{"(", 
             RowBox[{"c3", "+", "c4"}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["u", "6"]}], "+", 
        RowBox[{"54", " ", 
         RowBox[{"(", 
          RowBox[{"c3", "+", "c4"}], ")"}], " ", 
         SuperscriptBox["u", "8"]}], "-", 
        RowBox[{"6", " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "5775"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "c1"}], "+", "c3", "-", 
              RowBox[{"2", " ", "c4"}]}], ")"}]}], "+", 
           RowBox[{"99", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "c1"}], "-", "c3"}], ")"}], " ", 
            SuperscriptBox["u", "4"]}], "+", 
           RowBox[{"88", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "c1"}], "+", "c3", "+", "c4"}], ")"}], " ", 
            SuperscriptBox["u", "6"]}], "+", 
           RowBox[{"90", " ", 
            RowBox[{"(", 
             RowBox[{"c3", "+", "c4"}], ")"}], " ", 
            SuperscriptBox["u", "8"]}]}], ")"}], " ", 
         RowBox[{"ArcTan", "[", "u", "]"}]}]}], ")"}]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1100"}], " ", "c1"}], "-", 
        RowBox[{"430", " ", "c3"}], "+", 
        RowBox[{"560", " ", "c4"}], "-", 
        RowBox[{"99", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"54", " ", "c1"}], "+", 
           RowBox[{"23", " ", "c3"}], "-", 
           RowBox[{"40", " ", "c4"}]}], ")"}], " ", 
         SuperscriptBox["u", "2"]}], "+", 
        RowBox[{"99", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"14", " ", "c1"}], "+", 
           RowBox[{"11", " ", "c3"}], "-", 
           RowBox[{"24", " ", "c4"}]}], ")"}], " ", 
         SuperscriptBox["u", "4"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        SuperscriptBox["u", "2"]}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.467737236883946*^9, 3.469395392926206*^9, 3.46939927179629*^9, 
   3.469400130010318*^9, 3.469400941421564*^9, 3.46947739087211*^9, 
   3.469920706081503*^9, 3.476639242104204*^9, 3.4766395833952293`*^9, {
   3.4766396211002293`*^9, 3.4766396496296577`*^9}, 3.476639712653316*^9, 
   3.476659729636125*^9, 3.4776591344359627`*^9, 3.4776689785190864`*^9, 
   3.4776764521619616`*^9},
 Background->GrayLevel[0.85]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"NVC\[Rho]\[Tau]t1N2LOnoSFR", " ", "=", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"C\[Rho]\[Tau]", "[", 
     RowBox[{"\"\<NV\>\"", ",", 
      RowBox[{"u", "*", "m"}], ",", "1", ",", "\[CapitalGamma]xCN2LOnoSFR"}], 
     "]"}], "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",\

 CellChangeTimes->{{3.46773727920061*^9, 3.467737293296266*^9}, {
  3.469400102511314*^9, 3.469400107894681*^9}, {3.469400932933914*^9, 
  3.469400935517132*^9}, {3.4766392117921658`*^9, 3.476639225152092*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"38016", " ", 
    SuperscriptBox["f", "4"], " ", "\[Pi]", " ", 
    SuperscriptBox["u", "10"]}]], 
  RowBox[{
   SuperscriptBox["gA", "2"], " ", "m", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"60", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"330", " ", "c1"}], "+", 
           RowBox[{"129", " ", "c3"}], "+", 
           RowBox[{"56", " ", "c4"}]}], ")"}]}], "-", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"20262", " ", "c1"}], "+", 
           RowBox[{"11139", " ", "c3"}], "+", 
           RowBox[{"7870", " ", "c4"}]}], ")"}], " ", 
         SuperscriptBox["u", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2838", " ", "c1"}], "-", 
           RowBox[{"2865", " ", "c3"}], "-", 
           RowBox[{"1916", " ", "c4"}]}], ")"}], " ", 
         SuperscriptBox["u", "4"]}], "+", 
        RowBox[{"12", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"132", " ", "c1"}], "+", 
           RowBox[{"29", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", "c3"}], "+", "c4"}], ")"}]}]}], ")"}],
          " ", 
         SuperscriptBox["u", "6"]}], "+", 
        RowBox[{"54", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "c3"}], "-", "c4"}], ")"}], " ", 
         SuperscriptBox["u", "8"]}], "+", 
        RowBox[{"6", " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5775", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", "c1"}], "+", 
              RowBox[{"3", " ", "c3"}], "+", 
              RowBox[{"2", " ", "c4"}]}], ")"}]}], "+", 
           RowBox[{"297", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "c1"}], "+", "c3"}], ")"}], " ", 
            SuperscriptBox["u", "4"]}], "+", 
           RowBox[{"88", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "c1"}], "-", 
              RowBox[{"3", " ", "c3"}], "+", "c4"}], ")"}], " ", 
            SuperscriptBox["u", "6"]}], "+", 
           RowBox[{"90", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", "c3"}], "+", "c4"}], ")"}], " ", 
            SuperscriptBox["u", "8"]}]}], ")"}], " ", 
         RowBox[{"ArcTan", "[", "u", "]"}]}]}], ")"}]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "10"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"330", " ", "c1"}], "+", 
           RowBox[{"129", " ", "c3"}], "+", 
           RowBox[{"56", " ", "c4"}]}], ")"}]}], "-", 
        RowBox[{"99", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"162", " ", "c1"}], "+", 
           RowBox[{"69", " ", "c3"}], "+", 
           RowBox[{"40", " ", "c4"}]}], ")"}], " ", 
         SuperscriptBox["u", "2"]}], "+", 
        RowBox[{"297", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"14", " ", "c1"}], "+", 
           RowBox[{"11", " ", "c3"}], "+", 
           RowBox[{"8", " ", "c4"}]}], ")"}], " ", 
         SuperscriptBox["u", "4"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        SuperscriptBox["u", "2"]}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.467737295797677*^9, 3.469395399656825*^9, 
  3.469399303185503*^9, 3.4694001841847153`*^9, 3.4694009535636663`*^9, 
  3.469477406396195*^9, 3.4699208410938377`*^9, 3.476639365989183*^9, 
  3.476639751939026*^9, 3.476659779577121*^9, 3.4776591612541256`*^9, 
  3.477669004899319*^9, 3.4776764816495447`*^9},
 Background->GrayLevel[0.85]]
}, Open  ]],

Cell[CellGroupData[{

Cell["C\[Rho]\[CapitalDelta]\[Rho]", "Subsection",
 CellChangeTimes->{{3.4677373527970343`*^9, 3.467737357814074*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NVC\[Rho]\[CapitalDelta]\[Rho]t0N2LOnoSFR", " ", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"C\[Rho]\[CapitalDelta]\[Rho]", "[", 
    RowBox[{"\"\<NV\>\"", ",", 
     RowBox[{"u", "*", "m"}], ",", "0", ",", "\[CapitalGamma]CN2LOnoSFR", ",",
      "\[CapitalGamma]xCN2LOnoSFR"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.467737385628474*^9, 3.4677373888908663`*^9}, {
  3.467928925838442*^9, 3.467928988279957*^9}, {3.469400198933792*^9, 
  3.469400205179555*^9}, {3.469400999482209*^9, 3.469401003014378*^9}, {
  3.4766393723073*^9, 3.476639399393477*^9}, {3.4766395727917833`*^9, 
  3.476639575151184*^9}, {3.476639771185128*^9, 3.476639782641288*^9}, {
  3.476639863710017*^9, 3.476639867243541*^9}, {3.476639922127544*^9, 
  3.476639941142664*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"50688", " ", 
    SuperscriptBox["f", "4"], " ", "\[Pi]", " ", 
    SuperscriptBox["u", "10"]}]], 
  RowBox[{
   SuperscriptBox["gA", "2"], " ", "m", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "60"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"110", " ", "c1"}], "+", 
           RowBox[{"43", " ", "c3"}], "-", 
           RowBox[{"56", " ", "c4"}]}], ")"}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6754", " ", "c1"}], "+", 
           RowBox[{"3713", " ", "c3"}], "-", 
           RowBox[{"7870", " ", "c4"}]}], ")"}], " ", 
         SuperscriptBox["u", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "946"}], " ", "c1"}], "+", 
           RowBox[{"955", " ", "c3"}], "-", 
           RowBox[{"1916", " ", "c4"}]}], ")"}], " ", 
         SuperscriptBox["u", "4"]}], "+", 
        RowBox[{"12", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "44"}], " ", "c1"}], "+", 
           RowBox[{"29", " ", 
            RowBox[{"(", 
             RowBox[{"c3", "+", "c4"}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["u", "6"]}], "-", 
        RowBox[{"54", " ", 
         RowBox[{"(", 
          RowBox[{"c3", "+", "c4"}], ")"}], " ", 
         SuperscriptBox["u", "8"]}], "+", 
        RowBox[{"6", " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "5775"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "c1"}], "+", "c3", "-", 
              RowBox[{"2", " ", "c4"}]}], ")"}]}], "+", 
           RowBox[{"99", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "c1"}], "-", "c3"}], ")"}], " ", 
            SuperscriptBox["u", "4"]}], "+", 
           RowBox[{"88", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "c1"}], "+", "c3", "+", "c4"}], ")"}], " ", 
            SuperscriptBox["u", "6"]}], "+", 
           RowBox[{"90", " ", 
            RowBox[{"(", 
             RowBox[{"c3", "+", "c4"}], ")"}], " ", 
            SuperscriptBox["u", "8"]}]}], ")"}], " ", 
         RowBox[{"ArcTan", "[", "u", "]"}]}]}], ")"}]}], "-", 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1100"}], " ", "c1"}], "-", 
        RowBox[{"430", " ", "c3"}], "+", 
        RowBox[{"560", " ", "c4"}], "-", 
        RowBox[{"99", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"54", " ", "c1"}], "+", 
           RowBox[{"23", " ", "c3"}], "-", 
           RowBox[{"40", " ", "c4"}]}], ")"}], " ", 
         SuperscriptBox["u", "2"]}], "+", 
        RowBox[{"99", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"14", " ", "c1"}], "+", 
           RowBox[{"11", " ", "c3"}], "-", 
           RowBox[{"24", " ", "c4"}]}], ")"}], " ", 
         SuperscriptBox["u", "4"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        SuperscriptBox["u", "2"]}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.467928999604149*^9, 3.469395407512665*^9, 
  3.469399340826295*^9, 3.469400251338358*^9, 3.4694010108621073`*^9, 
  3.469467223710145*^9, 3.4694673836793756`*^9, 3.469467515797554*^9, 
  3.4694680899759398`*^9, 3.469477413988051*^9, 3.469921562990781*^9, 
  3.476639427119462*^9, 3.476639784711022*^9, 3.4766399604124203`*^9, 
  3.476641076299322*^9, 3.4776591858530693`*^9, 3.4776690293572955`*^9, 
  3.477676508683736*^9},
 Background->GrayLevel[0.85]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NVC\[Rho]\[CapitalDelta]\[Rho]t1N2LOnoSFR", " ", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"C\[Rho]\[CapitalDelta]\[Rho]", "[", 
    RowBox[{"\"\<NV\>\"", ",", 
     RowBox[{"u", "*", "m"}], ",", "1", ",", "\[CapitalGamma]CN2LOnoSFR", ",",
      "\[CapitalGamma]xCN2LOnoSFR"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.476639962913951*^9, 3.476639968582498*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"152064", " ", 
    SuperscriptBox["f", "4"], " ", "\[Pi]", " ", 
    SuperscriptBox["u", "10"]}]], 
  RowBox[{
   SuperscriptBox["gA", "2"], " ", "m", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "60"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"330", " ", "c1"}], "+", 
           RowBox[{"129", " ", "c3"}], "+", 
           RowBox[{"56", " ", "c4"}]}], ")"}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"20262", " ", "c1"}], "+", 
           RowBox[{"11139", " ", "c3"}], "+", 
           RowBox[{"7870", " ", "c4"}]}], ")"}], " ", 
         SuperscriptBox["u", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2838"}], " ", "c1"}], "+", 
           RowBox[{"2865", " ", "c3"}], "+", 
           RowBox[{"1916", " ", "c4"}]}], ")"}], " ", 
         SuperscriptBox["u", "4"]}], "-", 
        RowBox[{"12", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"132", " ", "c1"}], "+", 
           RowBox[{"29", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", "c3"}], "+", "c4"}], ")"}]}]}], ")"}],
          " ", 
         SuperscriptBox["u", "6"]}], "+", 
        RowBox[{"54", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", "c3"}], "+", "c4"}], ")"}], " ", 
         SuperscriptBox["u", "8"]}], "-", 
        RowBox[{"6", " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5775", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", "c1"}], "+", 
              RowBox[{"3", " ", "c3"}], "+", 
              RowBox[{"2", " ", "c4"}]}], ")"}]}], "+", 
           RowBox[{"297", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "c1"}], "+", "c3"}], ")"}], " ", 
            SuperscriptBox["u", "4"]}], "+", 
           RowBox[{"88", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "c1"}], "-", 
              RowBox[{"3", " ", "c3"}], "+", "c4"}], ")"}], " ", 
            SuperscriptBox["u", "6"]}], "+", 
           RowBox[{"90", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", "c3"}], "+", "c4"}], ")"}], " ", 
            SuperscriptBox["u", "8"]}]}], ")"}], " ", 
         RowBox[{"ArcTan", "[", "u", "]"}]}]}], ")"}]}], "-", 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "10"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"330", " ", "c1"}], "+", 
           RowBox[{"129", " ", "c3"}], "+", 
           RowBox[{"56", " ", "c4"}]}], ")"}]}], "-", 
        RowBox[{"99", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"162", " ", "c1"}], "+", 
           RowBox[{"69", " ", "c3"}], "+", 
           RowBox[{"40", " ", "c4"}]}], ")"}], " ", 
         SuperscriptBox["u", "2"]}], "+", 
        RowBox[{"297", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"14", " ", "c1"}], "+", 
           RowBox[{"11", " ", "c3"}], "+", 
           RowBox[{"8", " ", "c4"}]}], ")"}], " ", 
         SuperscriptBox["u", "4"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        SuperscriptBox["u", "2"]}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.476639992561091*^9, 3.476659818387727*^9, 
  3.47765921095212*^9, 3.4776690540028095`*^9, 3.4776765350147247`*^9},
 Background->RGBColor[0.8, 0.8, 0.8]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
CJJ
\
\>", "Subsection",
 CellChangeTimes->{{3.46773739784339*^9, 3.4677374189050083`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NVCJJt0N2LOnoSFR", " ", "=", " ", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"CJJ", "[", 
    RowBox[{"\"\<NV\>\"", ",", 
     RowBox[{"u", "*", "m"}], ",", "0", ",", "\[CapitalGamma]xSN2LOnoSFR", 
     ",", "\[CapitalGamma]xTN2LOnoSFR"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.467737421388837*^9, 3.467737477845573*^9}, {
  3.469400334029174*^9, 3.469400343472394*^9}, {3.4694010589448013`*^9, 
  3.469401064413725*^9}, {3.476640129027945*^9, 3.476640147217559*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"3072", " ", 
    SuperscriptBox["f", "4"], " ", "\[Pi]", " ", 
    SuperscriptBox["u", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["u", "2"]}], ")"}]}]], 
  RowBox[{
   SuperscriptBox["gA", "2"], " ", "m", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], " ", "c4", " ", 
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["u", "2"]}], ")"}]}], "-", 
     RowBox[{"6", " ", "c1", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
     RowBox[{"3", " ", "c3", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["u", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["u", "4"]}]}], ")"}]}], "+", 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["u", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", "c1"}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"c3", "+", "c4"}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "c3"}], "+", "c4"}], ")"}], " ", 
            SuperscriptBox["u", "2"]}]}], ")"}], " ", 
         RowBox[{"ArcTan", "[", "u", "]"}]}], "-", 
        RowBox[{"c4", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           SuperscriptBox["u", "2"]}], "]"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.467737480547535*^9, 3.469399392362275*^9, 
  3.469400374116485*^9, 3.469401069218617*^9, 3.4694774308492413`*^9, 
  3.4699218422309628`*^9, 3.4766401597732887`*^9, 3.476659846740746*^9, 
  3.476665903463389*^9, 3.4776592220013275`*^9, 3.477669064942479*^9, 
  3.477676545844028*^9},
 Background->GrayLevel[0.85]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NVCJJt1N2LOnoSFR", " ", "=", " ", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"CJJ", "[", 
    RowBox[{"\"\<NV\>\"", ",", 
     RowBox[{"u", "*", "m"}], ",", "1", ",", "\[CapitalGamma]xSN2LOnoSFR", 
     ",", "\[CapitalGamma]xTN2LOnoSFR"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.469399422722308*^9, 3.469399426263194*^9}, {
  3.469400354217223*^9, 3.469400360968457*^9}, {3.469401069165083*^9, 
  3.4694010753179493`*^9}, {3.476640157743774*^9, 3.476640174209271*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"9216", " ", 
    SuperscriptBox["f", "4"], " ", "\[Pi]", " ", 
    SuperscriptBox["u", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["u", "2"]}], ")"}]}]], 
  RowBox[{
   SuperscriptBox["gA", "2"], " ", "m", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "18"}], " ", "c1"}], "+", 
     RowBox[{"9", " ", "c3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "54"}], " ", "c1"}], "+", 
        RowBox[{"63", " ", "c3"}], "+", 
        RowBox[{"4", " ", "c4"}]}], ")"}], " ", 
      SuperscriptBox["u", "2"]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"18", " ", "c3"}], "+", "c4"}], ")"}], " ", 
      SuperscriptBox["u", "4"]}], "-", 
     RowBox[{"16", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9", " ", "c1"}], "-", 
        RowBox[{"9", " ", "c3"}], "+", 
        RowBox[{"3", " ", "c4"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "9"}], " ", "c3"}], "+", "c4"}], ")"}], " ", 
         SuperscriptBox["u", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", 
        SuperscriptBox["u", "3"]}], ")"}], " ", 
      RowBox[{"ArcTan", "[", "u", "]"}]}], "+", 
     RowBox[{"8", " ", "c4", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["u", "2"]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        SuperscriptBox["u", "2"]}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.469399428057104*^9, 3.4694003984332333`*^9, 
  3.469401077805429*^9, 3.469477434368984*^9, 3.4699219050208483`*^9, 
  3.476640198447321*^9, 3.476659856119244*^9, 3.476665912568985*^9, 
  3.477659226017801*^9, 3.4776690689276447`*^9, 3.47767654981321*^9},
 Background->GrayLevel[0.85]]
}, Open  ]]
}, Open  ]],

Cell["\<\
Sum of LO + NLO (Msfr = \[Infinity]) + N2LO (Msfr=\[Infinity]) NV-DME \
Couplings\
\>", "Section",
 CellChangeTimes->{{3.469401469300872*^9, 3.469401483304819*^9}, {
  3.476661709802947*^9, 3.4766617389213333`*^9}, {3.476666030030108*^9, 
  3.476666031419627*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"NVC\[Rho]\[Rho]t0noSFR", " ", ":=", " ", 
    RowBox[{"(", 
     RowBox[{
     "NVC\[Rho]\[Rho]t0LO", " ", "+", " ", "NVC\[Rho]\[Rho]t0NLOnoSFR", "+", 
      "NVC\[Rho]\[Rho]t0N2LOnoSFR"}], ")"}]}], "\[IndentingNewLine]", 
   RowBox[{"NVC\[Rho]\[Rho]t1noSFR", " ", ":=", " ", 
    RowBox[{"(", 
     RowBox[{
     "NVC\[Rho]\[Rho]t1LO", " ", "+", " ", "NVC\[Rho]\[Rho]t1NLOnoSFR", "+", 
      "NVC\[Rho]\[Rho]t1N2LOnoSFR"}], ")"}]}], "\[IndentingNewLine]", 
   RowBox[{"NVC\[Rho]\[Tau]t0noSFR", " ", ":=", " ", 
    RowBox[{"(", 
     RowBox[{
     "NVC\[Rho]\[Tau]t0LO", " ", "+", "NVC\[Rho]\[Tau]t0NLOnoSFR", " ", "+", 
      " ", "NVC\[Rho]\[Tau]t0N2LOnoSFR"}], ")"}]}], "\[IndentingNewLine]", 
   RowBox[{"NVC\[Rho]\[Tau]t1noSFR", ":=", " ", 
    RowBox[{"(", 
     RowBox[{
     "NVC\[Rho]\[Tau]t1LO", " ", "+", "NVC\[Rho]\[Tau]t1NLOnoSFR", " ", "+", 
      " ", "NVC\[Rho]\[Tau]t1N2LOnoSFR"}], ")"}]}], "\[IndentingNewLine]", 
   RowBox[{"NVC\[Rho]\[CapitalDelta]\[Rho]t0noSFR", " ", ":=", 
    RowBox[{"(", 
     RowBox[{
     "NVC\[Rho]\[CapitalDelta]\[Rho]t0LO", " ", "+", 
      "NVC\[Rho]\[CapitalDelta]\[Rho]t0NLOnoSFR", "+", 
      "NVC\[Rho]\[CapitalDelta]\[Rho]t0N2LOnoSFR"}], ")"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"NVC\[Rho]\[CapitalDelta]\[Rho]t1noSFR", " ", ":=", 
    RowBox[{"(", 
     RowBox[{
     "NVC\[Rho]\[CapitalDelta]\[Rho]t1LO", " ", "+", 
      "NVC\[Rho]\[CapitalDelta]\[Rho]t1NLOnoSFR", "+", 
      "NVC\[Rho]\[CapitalDelta]\[Rho]t1N2LOnoSFR"}], ")"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"NVCJJt0noSFR", " ", ":=", " ", 
    RowBox[{"(", 
     RowBox[{
     "NVCJJt0LO", " ", "+", " ", "NVCJJt0NLOnoSFR", " ", "+", " ", 
      "NVCJJt0N2LOnoSFR"}], ")"}]}], "\[IndentingNewLine]", 
   RowBox[{"NVCJJt1noSFR", " ", ":=", " ", 
    RowBox[{"(", 
     RowBox[{
     "NVCJJt1LO", " ", "+", " ", "NVCJJt1NLOnoSFR", " ", "+", " ", 
      "NVCJJt1N2LOnoSFR"}], ")"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.469401484730411*^9, 3.4694018271164217`*^9}, {
  3.4766402489366903`*^9, 3.476640420639269*^9}, {3.4766615794975758`*^9, 
  3.476661695783359*^9}, {3.47666214147614*^9, 3.4766621477411537`*^9}, {
  3.4766660334333363`*^9, 3.476666129496751*^9}, {3.4786127566737833`*^9, 
  3.47861276415027*^9}, {3.478614208943399*^9, 3.4786142410752068`*^9}}],

Cell[CellGroupData[{

Cell["PSA-DME LO Couplings ", "Section",
 CellChangeTimes->{{3.467632700335334*^9, 3.467632704821026*^9}, {
  3.476637322445054*^9, 3.476637325932222*^9}, {3.476637929511292*^9, 
  3.476637934894472*^9}, {3.4766599322802887`*^9, 3.4766599341595173`*^9}}],

Cell[CellGroupData[{

Cell["C\[Rho]\[Rho]", "Subsection",
 CellChangeTimes->{{3.467736653954994*^9, 3.467736658426221*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PSAC\[Rho]\[Rho]t0LO", " ", "=", " ", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"C\[Rho]\[Rho]", "[", 
    RowBox[{"\"\<PSA\>\"", ",", 
     RowBox[{"u", "*", "m"}], ",", "0", ",", "\[CapitalGamma]CLO", ",", 
     "\[CapitalGamma]xCLO"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.467736428394637*^9, 3.4677365201582212`*^9}, {
  3.476637633300823*^9, 3.476637669131809*^9}, {3.476659938971241*^9, 
  3.4766599444813547`*^9}, {3.476660120986907*^9, 3.476660131904666*^9}},
 Background->RGBColor[1., 1., 1.]],

Cell[BoxData[
 FractionBox[
  RowBox[{"3", " ", 
   SuperscriptBox["gA", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"15", "-", 
        RowBox[{"54", " ", 
         SuperscriptBox["u", "2"]}], "+", 
        RowBox[{"40", " ", 
         SuperscriptBox["u", "4"]}], "+", 
        RowBox[{"120", " ", "u", " ", 
         RowBox[{"ArcTan", "[", 
          RowBox[{"2", " ", "u"}], "]"}]}]}], ")"}]}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["u", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           SuperscriptBox["u", "2"]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["u", "2"]}]}], "]"}]}]}], ")"}]}], 
  RowBox[{"5120", " ", 
   SuperscriptBox["f", "2"], " ", 
   SuperscriptBox["u", "6"]}]]], "Output",
 CellChangeTimes->{
  3.467736522864045*^9, 3.46773711271399*^9, 3.4693953676043577`*^9, 
   3.4693991771665297`*^9, 3.469468999213241*^9, 3.469476015634625*^9, 
   3.4766376794033012`*^9, 3.4766408867919493`*^9, 3.47665995147311*^9, {
   3.4766601279077*^9, 3.476660133096075*^9}, 3.4776592294091415`*^9, 
   3.4776690723033204`*^9, 3.477676553735512*^9},
 Background->RGBColor[
  0.9019607843137255, 0.9019607843137255, 0.9019607843137255]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PSAC\[Rho]\[Rho]t1LO", " ", "=", " ", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"C\[Rho]\[Rho]", "[", 
    RowBox[{"\"\<PSA\>\"", ",", 
     RowBox[{"u", "*", "m"}], ",", "1", ",", "\[CapitalGamma]CLO", ",", 
     "\[CapitalGamma]xCLO"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4677353303912897`*^9, 3.467735353544387*^9}, {
  3.467736571503873*^9, 3.467736598071163*^9}, {3.4766376846115513`*^9, 
  3.4766377087156982`*^9}, {3.476659961388047*^9, 3.4766599678179493`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["gA", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"15", "-", 
        RowBox[{"54", " ", 
         SuperscriptBox["u", "2"]}], "+", 
        RowBox[{"40", " ", 
         SuperscriptBox["u", "4"]}], "+", 
        RowBox[{"120", " ", "u", " ", 
         RowBox[{"ArcTan", "[", 
          RowBox[{"2", " ", "u"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["u", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           SuperscriptBox["u", "2"]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["u", "2"]}]}], "]"}]}]}], ")"}]}], 
  RowBox[{"5120", " ", 
   SuperscriptBox["f", "2"], " ", 
   SuperscriptBox["u", "6"]}]]], "Output",
 CellChangeTimes->{
  3.4677366012226686`*^9, 3.4677371166289577`*^9, 3.4693953788656883`*^9, 
   3.4693991804890423`*^9, 3.4694760203589582`*^9, 3.476637719206129*^9, {
   3.47664130651853*^9, 3.4766413267290173`*^9}, 3.476659972455606*^9, 
   3.477659230737547*^9, 3.477669073631717*^9, 3.4776765555013285`*^9},
 Background->RGBColor[
  0.9019607843137255, 0.9019607843137255, 0.9019607843137255]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["C\[Rho]\[Tau]", "Subsection",
 CellChangeTimes->{{3.467737163196954*^9, 3.467737166628426*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"PSAC\[Rho]\[Tau]t0LO", " ", "=", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"C\[Rho]\[Tau]", "[", 
     RowBox[{"\"\<PSA\>\"", ",", 
      RowBox[{"u", "*", "m"}], ",", "0", ",", "\[CapitalGamma]xCLO"}], "]"}], 
    "]"}]}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.46773715306841*^9, 3.4677372300399942`*^9}, {
  3.4766377231299133`*^9, 3.4766377406112013`*^9}, {3.476659978900839*^9, 
  3.476659984033565*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"9", " ", 
   SuperscriptBox["gA", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      SuperscriptBox["u", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["u", "2"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["u", "2"]}]}], "]"}]}]}], ")"}]}], 
  RowBox[{"256", " ", 
   SuperscriptBox["f", "2"], " ", 
   SuperscriptBox["m", "2"], " ", 
   SuperscriptBox["u", "6"]}]]], "Output",
 CellChangeTimes->{3.467737236883946*^9, 3.469395392926206*^9, 
  3.46939927179629*^9, 3.469476027123303*^9, 3.4766377497219677`*^9, 
  3.476641334664022*^9, 3.476659987642438*^9, 3.4776592322534924`*^9, 
  3.4776690751320243`*^9, 3.477676557126506*^9},
 Background->RGBColor[
  0.9019607843137255, 0.9019607843137255, 0.9019607843137255]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"PSAC\[Rho]\[Tau]t1LO", " ", "=", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"C\[Rho]\[Tau]", "[", 
     RowBox[{"\"\<PSA\>\"", ",", 
      RowBox[{"u", "*", "m"}], ",", "1", ",", "\[CapitalGamma]xCLO"}], "]"}], 
    "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.46773727920061*^9, 3.467737293296266*^9}, {
  3.4766377534592257`*^9, 3.4766377603385553`*^9}, {3.476659996506392*^9, 
  3.476660001705708*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["gA", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", 
       SuperscriptBox["u", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["u", "2"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["u", "2"]}]}], "]"}]}]}], ")"}]}], 
   RowBox[{"256", " ", 
    SuperscriptBox["f", "2"], " ", 
    SuperscriptBox["m", "2"], " ", 
    SuperscriptBox["u", "6"]}]]}]], "Output",
 CellChangeTimes->{3.467737295797677*^9, 3.469395399656825*^9, 
  3.469399303185503*^9, 3.4694760300431213`*^9, 3.47663776680221*^9, 
  3.4766413376359873`*^9, 3.476660003983976*^9, 3.4776592333162165`*^9, 
  3.47766907621037*^9, 3.477676558267255*^9},
 Background->RGBColor[
  0.9019607843137255, 0.9019607843137255, 0.9019607843137255]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["C\[Rho]\[CapitalDelta]\[Rho]", "Subsection",
 CellChangeTimes->{{3.4677373527970343`*^9, 3.467737357814074*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PSAC\[Rho]\[CapitalDelta]\[Rho]t0LO", " ", "=", " ", 
  RowBox[{"C\[Rho]\[CapitalDelta]\[Rho]", "[", 
   RowBox[{"\"\<PSA\>\"", ",", 
    RowBox[{"u", "*", "m"}], ",", "0", ",", "\[CapitalGamma]CLO", ",", 
    "\[CapitalGamma]xCLO"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.467737385628474*^9, 3.4677373888908663`*^9}, {
  3.467928925838442*^9, 3.467928988279957*^9}, {3.4766377744487247`*^9, 
  3.476637782059267*^9}, {3.476660018555532*^9, 3.476660024968454*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"9", " ", 
    SuperscriptBox["gA", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", 
       SuperscriptBox["u", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["u", "2"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["u", "2"]}]}], "]"}]}]}], ")"}]}], 
   RowBox[{"1024", " ", 
    SuperscriptBox["f", "2"], " ", 
    SuperscriptBox["m", "2"], " ", 
    SuperscriptBox["u", "6"]}]]}]], "Output",
 CellChangeTimes->{3.467928999604149*^9, 3.469395407512665*^9, 
  3.469399340826295*^9, 3.46946710567139*^9, 3.4694760339275723`*^9, 
  3.476637789276585*^9, 3.476640934891336*^9, 3.4766600275444593`*^9, 
  3.4776592340820036`*^9, 3.477669076976152*^9, 3.4776765591110964`*^9},
 Background->RGBColor[
  0.9019607843137255, 0.9019607843137255, 0.9019607843137255]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"PSAC\[Rho]\[CapitalDelta]\[Rho]t1LO", " ", "=", " ", 
   RowBox[{"C\[Rho]\[CapitalDelta]\[Rho]", "[", 
    RowBox[{"\"\<PSA\>\"", ",", 
     RowBox[{"u", "*", "m"}], ",", "1", ",", "\[CapitalGamma]CLO", ",", 
     "\[CapitalGamma]xCLO"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.4693954096327667`*^9, 3.469395423687899*^9}, {
  3.476637792506795*^9, 3.476637801522952*^9}, {3.476660034627377*^9, 
  3.47666004239244*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"3", " ", 
   SuperscriptBox["gA", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      SuperscriptBox["u", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["u", "2"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["u", "2"]}]}], "]"}]}]}], ")"}]}], 
  RowBox[{"1024", " ", 
   SuperscriptBox["f", "2"], " ", 
   SuperscriptBox["m", "2"], " ", 
   SuperscriptBox["u", "6"]}]]], "Output",
 CellChangeTimes->{3.469395425142302*^9, 3.4693993675372257`*^9, 
  3.4694671090869083`*^9, 3.469476037238377*^9, 3.476637804107119*^9, 
  3.4766413433183804`*^9, 3.4766600440422173`*^9, 3.4776592348477902`*^9, 
  3.477669077741934*^9, 3.4776765599393115`*^9},
 Background->RGBColor[
  0.9019607843137255, 0.9019607843137255, 0.9019607843137255]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
CJJ
\
\>", "Subsection",
 CellChangeTimes->{{3.46773739784339*^9, 3.4677374189050083`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PSACJJt0LO", " ", "=", " ", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"CJJ", "[", 
    RowBox[{"\"\<PSA\>\"", ",", 
     RowBox[{"u", "*", "m"}], ",", "0", ",", "\[CapitalGamma]xSLO", ",", 
     "\[CapitalGamma]xTLO"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.467737421388837*^9, 3.467737477845573*^9}, {
  3.476637812266959*^9, 3.476637820987094*^9}, {3.4766600674606524`*^9, 
  3.4766600731039467`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"9", " ", 
   SuperscriptBox["gA", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      SuperscriptBox["u", "2"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["u", "4"]}], "+", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["u", "2"]}]}], "]"}]}], ")"}]}], 
  RowBox[{"1024", " ", 
   SuperscriptBox["f", "2"], " ", 
   SuperscriptBox["m", "2"], " ", 
   SuperscriptBox["u", "6"]}]]], "Output",
 CellChangeTimes->{3.467737480547535*^9, 3.469399392362275*^9, 
  3.469409834663516*^9, 3.4694760602514563`*^9, 3.4766378242349567`*^9, 
  3.47664135044176*^9, 3.476660086082593*^9, 3.4776592430526476`*^9, 
  3.477669085931111*^9, 3.477676568205836*^9},
 Background->RGBColor[
  0.9019607843137255, 0.9019607843137255, 0.9019607843137255]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PSACJJt1LO", " ", "=", " ", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"CJJ", "[", 
    RowBox[{"\"\<PSA\>\"", ",", 
     RowBox[{"u", "*", "m"}], ",", "1", ",", "\[CapitalGamma]xSLO", ",", 
     "\[CapitalGamma]xTLO"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.469399422722308*^9, 3.469399426263194*^9}, {
  3.476637828490788*^9, 3.4766378343468227`*^9}, {3.47666009020146*^9, 
  3.476660095055935*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["gA", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", 
       SuperscriptBox["u", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["u", "4"]}], "+", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["u", "2"]}]}], "]"}]}], ")"}]}], 
   RowBox[{"1024", " ", 
    SuperscriptBox["f", "2"], " ", 
    SuperscriptBox["m", "2"], " ", 
    SuperscriptBox["u", "6"]}]]}]], "Output",
 CellChangeTimes->{3.469399428057104*^9, 3.469409873398233*^9, 
  3.4694760835690403`*^9, 3.4766378377949753`*^9, 3.4766413548627462`*^9, 
  3.476660101818047*^9, 3.477659246506502*^9, 3.477669089291174*^9, 
  3.477676571581203*^9},
 Background->RGBColor[
  0.9019607843137255, 0.9019607843137255, 0.9019607843137255]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
PSA-DME  NLO couplings (Msfr = \[Infinity]) 
\
\>", "Section",
 CellChangeTimes->{{3.467737558889162*^9, 3.467737559448505*^9}, {
  3.473768134182014*^9, 3.473768152862587*^9}, {3.4737807217970743`*^9, 
  3.4737807500968246`*^9}, {3.473783461828416*^9, 3.4737834691383123`*^9}, {
  3.473783562210968*^9, 3.473783563460002*^9}, {3.4766379430070457`*^9, 
  3.4766379720780983`*^9}, {3.4766388041788483`*^9, 3.4766388067682753`*^9}, {
  3.476638840514262*^9, 3.476638841207487*^9}, {3.4782363999162283`*^9, 
  3.4782364010523415`*^9}}],

Cell["\<\
Note that I could not get analytic results for finite Msfr values for the NLO \
couplings. For the NNLO I could, provided that I make Msfr an integer \
multiple of the pion mass.\
\>", "Text",
 CellChangeTimes->{{3.473783477653357*^9, 3.473783536602777*^9}}],

Cell[CellGroupData[{

Cell["C\[Rho]\[Rho]", "Subsection",
 CellChangeTimes->{{3.467737569216877*^9, 3.467737571794654*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", "Msfr", "]"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.473768164053956*^9, 3.473768178319029*^9}, {
   3.4737683870325527`*^9, 3.4737683875329733`*^9}, {3.47376955141249*^9, 
   3.473769558515622*^9}, {3.473769596722867*^9, 3.473769602050305*^9}, 
   3.473780762095215*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]CNLOnoSFR", "[", 
    RowBox[{"q_", ",", "t_"}], "]"}], "=", " ", 
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"\[CapitalGamma]CNLO", "[", 
      RowBox[{"q", ",", "t"}], "]"}], ",", 
     RowBox[{"Msfr", "\[Rule]", "Infinity"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]xCNLOnoSFR", "[", 
    RowBox[{"q_", ",", "t_"}], "]"}], "=", " ", 
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"\[CapitalGamma]xCNLO", "[", 
      RowBox[{"q", ",", "t"}], "]"}], ",", 
     RowBox[{"Msfr", "\[Rule]", "Infinity"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]xSNLOnoSFR", "[", 
    RowBox[{"q_", ",", "t_"}], "]"}], "=", 
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"\[CapitalGamma]xSNLO", "[", 
      RowBox[{"q", ",", "t"}], "]"}], ",", 
     RowBox[{"Msfr", "\[Rule]", "Infinity"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]xTNLOnoSFR", "[", 
    RowBox[{"q_", ",", "t_"}], "]"}], "=", 
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"\[CapitalGamma]xTNLO", "[", 
      RowBox[{"q", ",", "t"}], "]"}], ",", 
     RowBox[{"Msfr", "\[Rule]", "Infinity"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.473780788416398*^9, 3.473780863426359*^9}, {
  3.473780907061018*^9, 3.473780914467844*^9}, {3.4737820868748283`*^9, 
  3.4737821642305727`*^9}, {3.4776536812700152`*^9, 3.477653689787384*^9}, {
  3.477658564063822*^9, 3.477658567548955*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PSAC\[Rho]\[Rho]t0NLOnoSFR", " ", "=", " ", 
  RowBox[{"Simplify", "[", 
   RowBox[{"C\[Rho]\[Rho]", "[", 
    RowBox[{"\"\<PSA\>\"", ",", 
     RowBox[{"u", "*", "m"}], ",", "0", ",", "\[CapitalGamma]CNLOnoSFR", ",", 
     "\[CapitalGamma]xCNLOnoSFR"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.444260126358243*^9, 3.444260142053904*^9}, {
  3.467737575851905*^9, 3.467737599498927*^9}, {3.467737879443712*^9, 
  3.4677378859186687`*^9}, {3.473769575245846*^9, 3.4737695761716747`*^9}, {
  3.4737696125810757`*^9, 3.47376966089598*^9}, {3.4737806635847063`*^9, 
  3.473780713070558*^9}, {3.473780875888364*^9, 3.473780884863798*^9}, {
  3.473782028736609*^9, 3.473782031132991*^9}, {3.4766379893991013`*^9, 
  3.4766379956806183`*^9}, {3.4766601445434923`*^9, 3.4766601519279623`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"1638400", " ", 
    SuperscriptBox["f", "4"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["u", "6"]}]], 
  RowBox[{
   SuperscriptBox["m", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"900", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["gA", "2"]}], "+", 
        RowBox[{"43", " ", 
         SuperscriptBox["gA", "4"]}]}], ")"}], " ", 
      SuperscriptBox["u", "2"]}], "-", 
     RowBox[{"60", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "373"}], "-", 
        RowBox[{"258", " ", 
         SuperscriptBox["gA", "2"]}], "+", 
        RowBox[{"5095", " ", 
         SuperscriptBox["gA", "4"]}]}], ")"}], " ", 
      SuperscriptBox["u", "4"]}], "+", 
     RowBox[{"320", " ", 
      RowBox[{"(", 
       RowBox[{"31", "+", 
        RowBox[{"166", " ", 
         SuperscriptBox["gA", "2"]}], "-", 
        RowBox[{"197", " ", 
         SuperscriptBox["gA", "4"]}]}], ")"}], " ", 
      SuperscriptBox["u", "6"]}], "-", 
     RowBox[{"1104", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "gA"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "gA"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["gA", "2"]}]}], ")"}], " ", 
      SuperscriptBox["u", "8"]}], "+", 
     RowBox[{"60", " ", "u", " ", 
      SqrtBox[
       RowBox[{"1", "+", 
        SuperscriptBox["u", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{"15", "-", 
        RowBox[{"122", " ", 
         SuperscriptBox["u", "2"]}], "-", 
        RowBox[{"80", " ", 
         SuperscriptBox["u", "4"]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["gA", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"15", "+", 
           RowBox[{"38", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"80", " ", 
            SuperscriptBox["u", "4"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["gA", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "645"}], "+", 
           RowBox[{"1214", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"560", " ", 
            SuperscriptBox["u", "4"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["u", "2"]}]]}], ")"}]}]}], "]"}]}], "+", 
     RowBox[{"45", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "-", 
        RowBox[{"24", " ", 
         SuperscriptBox["u", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           SuperscriptBox["u", "2"]}], ")"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["gA", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["u", "4"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["gA", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"215", "+", 
           RowBox[{"1104", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"264", " ", 
            SuperscriptBox["u", "4"]}]}], ")"}]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "u", " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", 
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["u", "2"]}]]}], ")"}]}]}], "]"}], "2"]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.4737801024282427`*^9, 3.473780888290407*^9, 
  3.47378099158608*^9, 3.473782227638698*^9, 3.4766380664534607`*^9, 
  3.476641449551115*^9, 3.476660209170396*^9, 3.4776593071130495`*^9, 
  3.477669150006731*^9, 3.477676637885291*^9},
 Background->RGBColor[
  0.9019607843137255, 0.9019607843137255, 0.9019607843137255]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"PSAC\[Rho]\[Rho]t1NLOnoSFR", " ", "=", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{"C\[Rho]\[Rho]", "[", 
     RowBox[{"\"\<PSA\>\"", ",", 
      RowBox[{"u", "*", "m"}], ",", "1", ",", "\[CapitalGamma]CNLOnoSFR", ",",
       "\[CapitalGamma]xCNLOnoSFR"}], "]"}], "]"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.469399986908689*^9, 3.46939998994697*^9}, {
  3.473782036783217*^9, 3.473782050398197*^9}, {3.47663810344396*^9, 
  3.476638107993813*^9}, {3.476660173243596*^9, 3.47666017964377*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4915200", " ", 
     SuperscriptBox["f", "4"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["u", "6"]}]], 
   RowBox[{
    SuperscriptBox["m", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "900"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["gA", "2"]}], "+", 
         RowBox[{"37", " ", 
          SuperscriptBox["gA", "4"]}]}], ")"}], " ", 
       SuperscriptBox["u", "2"]}], "+", 
      RowBox[{"60", " ", 
       RowBox[{"(", 
        RowBox[{"373", "+", 
         RowBox[{"258", " ", 
          SuperscriptBox["gA", "2"]}], "+", 
         RowBox[{"4777", " ", 
          SuperscriptBox["gA", "4"]}]}], ")"}], " ", 
       SuperscriptBox["u", "4"]}], "-", 
      RowBox[{"320", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "31"}], "-", 
         RowBox[{"166", " ", 
          SuperscriptBox["gA", "2"]}], "+", 
         RowBox[{"533", " ", 
          SuperscriptBox["gA", "4"]}]}], ")"}], " ", 
       SuperscriptBox["u", "6"]}], "-", 
      RowBox[{"1104", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"10", " ", 
          SuperscriptBox["gA", "2"]}], "+", 
         RowBox[{"59", " ", 
          SuperscriptBox["gA", "4"]}]}], ")"}], " ", 
       SuperscriptBox["u", "8"]}], "+", 
      RowBox[{"60", " ", "u", " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         SuperscriptBox["u", "2"]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"15", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["gA", "2"]}], "+", 
            RowBox[{"37", " ", 
             SuperscriptBox["gA", "4"]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"61", "+", 
            RowBox[{"114", " ", 
             SuperscriptBox["gA", "2"]}], "+", 
            RowBox[{"433", " ", 
             SuperscriptBox["gA", "4"]}]}], ")"}], " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{"80", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["gA", "2"]}], "+", 
            RowBox[{"23", " ", 
             SuperscriptBox["gA", "4"]}]}], ")"}], " ", 
          SuperscriptBox["u", "4"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "u", " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", 
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["u", "2"]}]]}], ")"}]}]}], "]"}]}], "-", 
      RowBox[{"45", " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            SuperscriptBox["u", "2"]}], ")"}]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["gA", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["u", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               SuperscriptBox["u", "2"]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["gA", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"37", "+", 
            RowBox[{"24", " ", 
             SuperscriptBox["u", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"10", "+", 
               SuperscriptBox["u", "2"]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "u", " ", 
           RowBox[{"(", 
            RowBox[{"u", "+", 
             SqrtBox[
              RowBox[{"1", "+", 
               SuperscriptBox["u", "2"]}]]}], ")"}]}]}], "]"}], "2"]}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.469400043780737*^9, 3.469476231603483*^9, 
  3.469919875238353*^9, 3.4737821185514097`*^9, 3.4766381685175953`*^9, 
  3.47664151123059*^9, 3.4766602611071663`*^9, 3.477659351216112*^9, 
  3.477669194281421*^9, 3.477676687064022*^9},
 Background->GrayLevel[0.85]]
}, Open  ]],

Cell[CellGroupData[{

Cell["C\[Rho]\[Tau]", "Subsection",
 CellChangeTimes->{{3.467737163196954*^9, 3.467737166628426*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"PSAC\[Rho]\[Tau]t0NLOnoSFR", " ", "=", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{"C\[Rho]\[Tau]", "[", 
     RowBox[{"\"\<PSA\>\"", ",", 
      RowBox[{"u", "*", "m"}], ",", "0", ",", "\[CapitalGamma]xCNLOnoSFR"}], 
     "]"}], "]"}]}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.46773715306841*^9, 3.4677372300399942`*^9}, {
  3.4694000792252817`*^9, 3.46940008315919*^9}, {3.473782782723403*^9, 
  3.473782792969097*^9}, {3.476638280193823*^9, 3.476638285448151*^9}, {
  3.476660272558795*^9, 3.476660277170896*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"24576", " ", 
    SuperscriptBox["f", "4"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["u", "6"]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "36"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["gA", "2"]}], "+", 
       RowBox[{"23", " ", 
        SuperscriptBox["gA", "4"]}]}], ")"}], " ", 
     SuperscriptBox["u", "2"]}], "+", 
    RowBox[{"48", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "gA"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "gA"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"13", " ", 
        SuperscriptBox["gA", "2"]}]}], ")"}], " ", 
     SuperscriptBox["u", "4"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "-", 
       RowBox[{"40", " ", 
        SuperscriptBox["gA", "2"]}], "+", 
       RowBox[{"44", " ", 
        SuperscriptBox["gA", "4"]}]}], ")"}], " ", 
     SuperscriptBox["u", "6"]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "u", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", 
          SqrtBox[
           RowBox[{"1", "+", 
            SuperscriptBox["u", "2"]}]]}], ")"}]}]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "u", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["u", "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          SuperscriptBox["u", "2"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["u", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["gA", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", 
             RowBox[{"10", " ", 
              SuperscriptBox["u", "2"]}], "-", 
             RowBox[{"20", " ", 
              SuperscriptBox["u", "4"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["gA", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"69", "-", 
             RowBox[{"11", " ", 
              SuperscriptBox["u", "2"]}], "+", 
             RowBox[{"22", " ", 
              SuperscriptBox["u", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["u", "2"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["gA", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["u", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["gA", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"23", "+", 
                RowBox[{"33", " ", 
                 SuperscriptBox["u", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
        " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "u", " ", 
           RowBox[{"(", 
            RowBox[{"u", "+", 
             SqrtBox[
              RowBox[{"1", "+", 
               SuperscriptBox["u", "2"]}]]}], ")"}]}]}], "]"}]}]}], ")"}]}]}],
    ")"}]}]], "Output",
 CellChangeTimes->{3.467737236883946*^9, 3.469395392926206*^9, 
  3.46939927179629*^9, 3.469400130010318*^9, 3.469476311831478*^9, 
  3.473782846351914*^9, 3.476638344753154*^9, 3.476657927991858*^9, 
  3.476660306817987*^9, 3.4776593787531767`*^9, 3.477669221849566*^9, 
  3.4776767191320624`*^9},
 Background->GrayLevel[0.85]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"PSAC\[Rho]\[Tau]t1NLOnoSFR", " ", "=", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"C\[Rho]\[Tau]", "[", 
     RowBox[{"\"\<PSA\>\"", ",", 
      RowBox[{"u", "*", "m"}], ",", "1", ",", "\[CapitalGamma]xCNLOnoSFR"}], 
     "]"}], "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",\

 CellChangeTimes->{{3.46773727920061*^9, 3.467737293296266*^9}, {
  3.469400102511314*^9, 3.469400107894681*^9}, {3.473782810119773*^9, 
  3.473782815815755*^9}, {3.476638384081458*^9, 3.476638390206987*^9}, {
  3.476660317080134*^9, 3.476660322901083*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"73728", " ", 
     SuperscriptBox["f", "4"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["u", "6"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"9", "-", 
        RowBox[{
         SuperscriptBox["u", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"24", "+", 
           SuperscriptBox["u", "2"]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["gA", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"66", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["u", "4"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["gA", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"225", "+", 
           RowBox[{"444", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"59", " ", 
            SuperscriptBox["u", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"12", " ", "u", " ", 
      SqrtBox[
       RowBox[{"1", "+", 
        SuperscriptBox["u", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        SuperscriptBox["u", "2"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["u", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["gA", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"20", " ", 
            SuperscriptBox["u", "4"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["gA", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "75"}], "-", 
           RowBox[{"59", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"118", " ", 
            SuperscriptBox["u", "4"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["u", "2"]}]]}], ")"}]}]}], "]"}]}], "+", 
     RowBox[{"9", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["u", "2"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["gA", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["gA", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "u", " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", 
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["u", "2"]}]]}], ")"}]}]}], "]"}], "2"]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.467737295797677*^9, 3.469395399656825*^9, 
  3.469399303185503*^9, 3.4694001841847153`*^9, 3.4694764454757833`*^9, 
  3.473782910108366*^9, 3.476638444099565*^9, 3.476657991235703*^9, 
  3.476660355743627*^9, 3.4776594057901354`*^9, 3.4776692487613263`*^9, 
  3.4776767481058183`*^9},
 Background->GrayLevel[0.85]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["C\[Rho]\[CapitalDelta]\[Rho]", "Subsection",
 CellChangeTimes->{{3.4677373527970343`*^9, 3.467737357814074*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PSAC\[Rho]\[CapitalDelta]\[Rho]t0NLOnoSFR", " ", "=", " ", 
  RowBox[{"Simplify", "[", 
   RowBox[{"C\[Rho]\[CapitalDelta]\[Rho]", "[", 
    RowBox[{"\"\<PSA\>\"", ",", 
     RowBox[{"u", "*", "m"}], ",", "0", ",", "\[CapitalGamma]CNLOnoSFR", ",", 
     "\[CapitalGamma]xCNLOnoSFR"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.467737385628474*^9, 3.4677373888908663`*^9}, {
  3.467928925838442*^9, 3.467928988279957*^9}, {3.469400198933792*^9, 
  3.469400205179555*^9}, {3.4737828271848593`*^9, 3.473782836447651*^9}, {
  3.473782902000085*^9, 3.473782908088163*^9}, {3.476638461104928*^9, 
  3.4766384687650642`*^9}, {3.476660334387898*^9, 3.476660340003291*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"98304", " ", 
     SuperscriptBox["f", "4"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["u", "6"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "36"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["gA", "2"]}], "+", 
        RowBox[{"23", " ", 
         SuperscriptBox["gA", "4"]}]}], ")"}], " ", 
      SuperscriptBox["u", "2"]}], "+", 
     RowBox[{"48", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "gA"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "gA"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"13", " ", 
         SuperscriptBox["gA", "2"]}]}], ")"}], " ", 
      SuperscriptBox["u", "4"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "-", 
        RowBox[{"40", " ", 
         SuperscriptBox["gA", "2"]}], "+", 
        RowBox[{"44", " ", 
         SuperscriptBox["gA", "4"]}]}], ")"}], " ", 
      SuperscriptBox["u", "6"]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["u", "2"]}]]}], ")"}]}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "u", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["u", "2"]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           SuperscriptBox["u", "2"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "4"]}], "+", 
           RowBox[{
            SuperscriptBox["gA", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", 
              RowBox[{"10", " ", 
               SuperscriptBox["u", "2"]}], "-", 
              RowBox[{"20", " ", 
               SuperscriptBox["u", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["gA", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"69", "-", 
              RowBox[{"11", " ", 
               SuperscriptBox["u", "2"]}], "+", 
              RowBox[{"22", " ", 
               SuperscriptBox["u", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["gA", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["u", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["gA", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"23", "+", 
                 RowBox[{"33", " ", 
                  SuperscriptBox["u", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
         " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "u", " ", 
            RowBox[{"(", 
             RowBox[{"u", "+", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["u", "2"]}]]}], ")"}]}]}], "]"}]}]}], 
       ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.467928999604149*^9, 3.469395407512665*^9, 
  3.469399340826295*^9, 3.469400251338358*^9, 3.469467185455759*^9, 
  3.473782961174961*^9, 3.476638525170539*^9, 3.476641016400844*^9, 
  3.476660390308896*^9, 3.477659428154233*^9, 3.477669270859601*^9, 
  3.477676771656762*^9},
 Background->GrayLevel[0.85]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"PSAC\[Rho]\[CapitalDelta]\[Rho]t1NLOnoSFR", " ", "=", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{"C\[Rho]\[CapitalDelta]\[Rho]", "[", 
     RowBox[{"\"\<PSA\>\"", ",", 
      RowBox[{"u", "*", "m"}], ",", "1", ",", "\[CapitalGamma]CNLOnoSFR", ",",
       "\[CapitalGamma]xCNLOnoSFR"}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.4693954096327667`*^9, 3.469395423687899*^9}, {
  3.469400274422777*^9, 3.469400279474124*^9}, {3.473782843887886*^9, 
  3.473782873383835*^9}, {3.47378291094845*^9, 3.473782914984125*^9}, {
  3.476638537867634*^9, 3.476638543457418*^9}, {3.476660370598999*^9, 
  3.476660375491082*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"294912", " ", 
    SuperscriptBox["f", "4"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["u", "6"]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"4", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"9", "-", 
       RowBox[{
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"24", "+", 
          SuperscriptBox["u", "2"]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["gA", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"66", " ", 
           SuperscriptBox["u", "2"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["u", "4"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["gA", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"225", "+", 
          RowBox[{"444", " ", 
           SuperscriptBox["u", "2"]}], "+", 
          RowBox[{"59", " ", 
           SuperscriptBox["u", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"12", " ", "u", " ", 
     SqrtBox[
      RowBox[{"1", "+", 
       SuperscriptBox["u", "2"]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       SuperscriptBox["u", "2"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["u", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["gA", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["u", "2"]}], "-", 
          RowBox[{"20", " ", 
           SuperscriptBox["u", "4"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["gA", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "75"}], "-", 
          RowBox[{"59", " ", 
           SuperscriptBox["u", "2"]}], "+", 
          RowBox[{"118", " ", 
           SuperscriptBox["u", "4"]}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "u", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", 
          SqrtBox[
           RowBox[{"1", "+", 
            SuperscriptBox["u", "2"]}]]}], ")"}]}]}], "]"}]}], "+", 
    RowBox[{"9", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["gA", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["gA", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["u", "2"]}]]}], ")"}]}]}], "]"}], "2"]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.469395425142302*^9, 3.4693993675372257`*^9, 
  3.469400327110201*^9, 3.4694765801123238`*^9, 3.473783019844149*^9, 
  3.476638588597363*^9, 3.476659453302721*^9, 3.476660460277935*^9, 
  3.4776594498306847`*^9, 3.477669291957671*^9, 3.477676794676364*^9},
 Background->GrayLevel[0.85]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
CJJ
\
\>", "Subsection",
 CellChangeTimes->{{3.46773739784339*^9, 3.4677374189050083`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"PSACJJt0NLOnoSFR", " ", "=", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{"CJJ", "[", 
     RowBox[{"\"\<PSA\>\"", ",", 
      RowBox[{"u", "*", "m"}], ",", "0", ",", "\[CapitalGamma]xSNLOnoSFR", 
      ",", "\[CapitalGamma]xTNLOnoSFR"}], "]"}], "]"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.469396709263838*^9, 3.4693967203001432`*^9}, {
  3.469400408088264*^9, 3.46940041300531*^9}, {3.4737831637353907`*^9, 
  3.473783181837078*^9}, {3.476638604142362*^9, 3.476638641123077*^9}, {
  3.476638683076153*^9, 3.4766386982516727`*^9}, {3.476638745598761*^9, 
  3.476638746187336*^9}, {3.4766604233805428`*^9, 3.4766604299465218`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"49152", " ", 
     SuperscriptBox["f", "4"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["u", "6"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "9"}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["u", "2"]}], "+", 
        SuperscriptBox["u", "4"], "+", 
        RowBox[{
         SuperscriptBox["gA", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"72", "-", 
           RowBox[{"273", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"53", " ", 
            SuperscriptBox["u", "4"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["gA", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"66", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["u", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"12", " ", "u", " ", 
      SqrtBox[
       RowBox[{"1", "+", 
        SuperscriptBox["u", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        SuperscriptBox["u", "2"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["u", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["gA", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"20", " ", 
            SuperscriptBox["u", "4"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["gA", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"24", "-", 
           RowBox[{"35", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"34", " ", 
            SuperscriptBox["u", "4"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["u", "2"]}]]}], ")"}]}]}], "]"}]}], "+", 
     RowBox[{"9", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["u", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["gA", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["gA", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", 
           RowBox[{"15", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "u", " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", 
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["u", "2"]}]]}], ")"}]}]}], "]"}], "2"]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.469396726275979*^9, 3.469399458535129*^9, 3.4694004727520857`*^9, 
   3.4694100333891907`*^9, 3.469410203462929*^9, 3.4694105011791143`*^9, 
   3.469477002804389*^9, 3.473783437595964*^9, {3.4766387345838137`*^9, 
   3.476638755777631*^9}, 3.476659496243931*^9, 3.476660534040271*^9, 
   3.4776596872245617`*^9, 3.4776695281320324`*^9, 3.4776770361422787`*^9},
 Background->GrayLevel[0.85]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"PSACJJt1NLOnoSFR", " ", "=", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{"CJJ", "[", 
     RowBox[{"\"\<PSA\>\"", ",", 
      RowBox[{"u", "*", "m"}], ",", "1", ",", "\[CapitalGamma]xSNLOnoSFR", 
      ",", "\[CapitalGamma]xTNLOnoSFR"}], "]"}], "]"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.4693967487217093`*^9, 3.469396752127383*^9}, {
  3.469400489704908*^9, 3.469400495905324*^9}, {3.4737831859009523`*^9, 
  3.473783193894511*^9}, {3.473783405493945*^9, 3.473783406420266*^9}, {
  3.476638766790114*^9, 3.4766387803872137`*^9}, {3.4766604718443317`*^9, 
  3.476660476810019*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"147456", " ", 
    SuperscriptBox["f", "4"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["u", "6"]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "4"}], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "9"}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["u", "2"]}], "+", 
       SuperscriptBox["u", "4"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["gA", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"66", " ", 
           SuperscriptBox["u", "2"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["u", "4"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["gA", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"180", "-", 
          RowBox[{"93", " ", 
           SuperscriptBox["u", "2"]}], "+", 
          RowBox[{"67", " ", 
           SuperscriptBox["u", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"12", " ", "u", " ", 
     SqrtBox[
      RowBox[{"1", "+", 
       SuperscriptBox["u", "2"]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       SuperscriptBox["u", "2"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["u", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["gA", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["u", "2"]}], "-", 
          RowBox[{"20", " ", 
           SuperscriptBox["u", "4"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["gA", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"60", "+", 
          RowBox[{"13", " ", 
           SuperscriptBox["u", "2"]}], "+", 
          RowBox[{"82", " ", 
           SuperscriptBox["u", "4"]}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "u", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", 
          SqrtBox[
           RowBox[{"1", "+", 
            SuperscriptBox["u", "2"]}]]}], ")"}]}]}], "]"}]}], "+", 
    RowBox[{"9", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["gA", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["gA", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"20", "+", 
          RowBox[{"39", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["u", "2"]}]]}], ")"}]}]}], "]"}], "2"]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.469396754815282*^9, 3.46939978346432*^9, 
  3.469400567482677*^9, 3.469477317425304*^9, 3.4737836733511763`*^9, 
  3.476638790907477*^9, 3.476659582768011*^9, 3.4766606798545856`*^9, 
  3.4776599068178053`*^9, 3.4776697483035226`*^9, 3.477677264907878*^9},
 Background->GrayLevel[0.85]]
}, Open  ]]
}, Open  ]],

Cell["\<\
PSA-DME NNLO Couplings (Msfr = \[Infinity]) \
\>", "Section",
 CellChangeTimes->{{3.46800047414473*^9, 3.468000478975688*^9}, {
  3.4766388208958673`*^9, 3.4766388512909822`*^9}, {3.4782364095811944`*^9, 
  3.4782364103152676`*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalGamma]CN2LOnoSFR", "[", 
      RowBox[{"q_", ",", "t_"}], "]"}], "=", " ", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"\[CapitalGamma]CN2LO", "[", 
        RowBox[{"q", ",", "t"}], "]"}], ",", 
       RowBox[{"Msfr", "\[Rule]", "Infinity"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalGamma]xCN2LOnoSFR", "[", 
      RowBox[{"q_", ",", "t_"}], "]"}], "=", " ", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"\[CapitalGamma]xCN2LO", "[", 
        RowBox[{"q", ",", "t"}], "]"}], ",", 
       RowBox[{"Msfr", "\[Rule]", "Infinity"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalGamma]xSN2LOnoSFR", "[", 
      RowBox[{"q_", ",", "t_"}], "]"}], "=", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"\[CapitalGamma]xSN2LO", "[", 
        RowBox[{"q", ",", "t"}], "]"}], ",", 
       RowBox[{"Msfr", "\[Rule]", "Infinity"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalGamma]xTN2LOnoSFR", "[", 
      RowBox[{"q_", ",", "t_"}], "]"}], "=", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"\[CapitalGamma]xTN2LO", "[", 
        RowBox[{"q", ",", "t"}], "]"}], ",", 
       RowBox[{"Msfr", "\[Rule]", "Infinity"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.476638915248877*^9, 3.4766389623514957`*^9}, {
  3.4776537019148674`*^9, 3.477653710885454*^9}, {3.4776585760195475`*^9, 
  3.4776585794577956`*^9}}],

Cell["C\[Rho]\[Rho]", "Subsection",
 CellChangeTimes->{{3.4680004887203093`*^9, 3.468000491465436*^9}, 
   3.469400643270567*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.4694006488739634`*^9, {3.469400713575438*^9, 3.469400740251338*^9}, {
   3.4694007716088123`*^9, 3.469400773857133*^9}, {3.469919992479188*^9, 
   3.4699200033160667`*^9}, {3.469920228073256*^9, 3.469920232798957*^9}, {
   3.4699203011225967`*^9, 3.4699203272386017`*^9}, {3.4699203715968227`*^9, 
   3.469920399571624*^9}, 3.4766388572354183`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.4766388598149157`*^9, 3.476638860408345*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"PSAC\[Rho]\[Rho]t0N2LOnoSFR", " ", "=", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"C\[Rho]\[Rho]", "[", 
     RowBox[{"\"\<PSA\>\"", ",", 
      RowBox[{"u", "*", "m"}], ",", "0", ",", "\[CapitalGamma]CN2LOnoSFR", 
      ",", "\[CapitalGamma]xCN2LOnoSFR"}], "]"}], "]"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.444260126358243*^9, 3.444260142053904*^9}, {
  3.467737575851905*^9, 3.467737599498927*^9}, {3.467737879443712*^9, 
  3.4677378859186687`*^9}, {3.469400813683782*^9, 3.469400819272168*^9}, {
  3.476638869026352*^9, 3.476638875986294*^9}, {3.476638980506064*^9, 
  3.476638997129984*^9}, {3.476639072910454*^9, 3.4766390737626667`*^9}, {
  3.476660699758958*^9, 3.4766607049317923`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"67200", " ", 
     SuperscriptBox["f", "4"], " ", "\[Pi]", " ", 
     SuperscriptBox["u", "6"]}]], 
   RowBox[{
    SuperscriptBox["gA", "2"], " ", 
    SuperscriptBox["m", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"30", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"54", " ", "c1"}], "+", 
         RowBox[{"23", " ", "c3"}], "-", 
         RowBox[{"40", " ", "c4"}]}], ")"}], " ", 
       SuperscriptBox["u", "2"]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1242", " ", "c1"}], "-", 
         RowBox[{"1027", " ", "c3"}], "+", 
         RowBox[{"1808", " ", "c4"}]}], ")"}], " ", 
       SuperscriptBox["u", "4"]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1143"}], " ", "c1"}], "+", 
         RowBox[{"556", " ", 
          RowBox[{"(", 
           RowBox[{"c3", "+", "c4"}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["u", "6"]}], "-", 
      RowBox[{"744", " ", 
       RowBox[{"(", 
        RowBox[{"c3", "+", "c4"}], ")"}], " ", 
       SuperscriptBox["u", "8"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1050", " ", 
          RowBox[{"(", 
           RowBox[{"c3", "-", 
            RowBox[{"2", " ", "c4"}]}], ")"}]}], "+", 
         RowBox[{"945", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "c1"}], "+", "c3"}], ")"}], " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{"288", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "c1"}], "+", "c3", "+", "c4"}], ")"}], " ", 
          SuperscriptBox["u", "4"]}], "-", 
         RowBox[{"124", " ", 
          RowBox[{"(", 
           RowBox[{"c3", "+", "c4"}], ")"}], " ", 
          SuperscriptBox["u", "6"]}]}], ")"}], " ", 
       RowBox[{"ArcTan", "[", "u", "]"}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "230"}], " ", "c3"}], "+", 
         RowBox[{"400", " ", "c4"}], "+", 
         RowBox[{"9", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "60"}], " ", "c1"}], "-", 
            RowBox[{"12", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"14", " ", "c1"}], "+", 
               RowBox[{"11", " ", "c3"}], "-", 
               RowBox[{"24", " ", "c4"}]}], ")"}], " ", 
             SuperscriptBox["u", "2"]}], "+", 
            RowBox[{"7", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"10", " ", "c1"}], "-", 
               RowBox[{"7", " ", "c3"}], "+", 
               RowBox[{"8", " ", "c4"}]}], ")"}], " ", 
             SuperscriptBox["u", "4"]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         SuperscriptBox["u", "2"]}], "]"}]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{
  3.4442601428828793`*^9, {3.4451780551952963`*^9, 3.445178060785328*^9}, 
   3.46773766024218*^9, 3.467737938457797*^9, 3.469399941714781*^9, 
   3.46940083080637*^9, 3.469468964347842*^9, 3.469469087602544*^9, 
   3.4694773618171387`*^9, 3.4699202119284687`*^9, 3.4699203898528147`*^9, 
   3.469920482376101*^9, 3.476639040311912*^9, 3.476639104102496*^9, 
   3.4766596412018642`*^9, 3.476660750547614*^9, 3.477659943434912*^9, 
   3.47766978473309*^9, 3.4776773055102015`*^9},
 Background->GrayLevel[0.85]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"PSAC\[Rho]\[Rho]t1N2LOnoSFR", " ", "=", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"C\[Rho]\[Rho]", "[", 
     RowBox[{"\"\<PSA\>\"", ",", 
      RowBox[{"u", "*", "m"}], ",", "1", ",", "\[CapitalGamma]CN2LOnoSFR", 
      ",", "\[CapitalGamma]xCN2LOnoSFR"}], "]"}], "]"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.469399986908689*^9, 3.46939998994697*^9}, {
  3.469400827903126*^9, 3.4694008345948153`*^9}, {3.4766391176777353`*^9, 
  3.476639138900524*^9}, {3.47666076164032*^9, 3.476660766724873*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"201600", " ", 
    SuperscriptBox["f", "4"], " ", "\[Pi]", " ", 
    SuperscriptBox["u", "6"]}]], 
  RowBox[{
   SuperscriptBox["gA", "2"], " ", 
   SuperscriptBox["m", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "30"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"162", " ", "c1"}], "+", 
        RowBox[{"69", " ", "c3"}], "+", 
        RowBox[{"40", " ", "c4"}]}], ")"}], " ", 
      SuperscriptBox["u", "2"]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3726"}], " ", "c1"}], "+", 
        RowBox[{"3081", " ", "c3"}], "+", 
        RowBox[{"1808", " ", "c4"}]}], ")"}], " ", 
      SuperscriptBox["u", "4"]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3429", " ", "c1"}], "+", 
        RowBox[{"556", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", "c3"}], "+", "c4"}], ")"}]}]}], ")"}], 
      " ", 
      SuperscriptBox["u", "6"]}], "+", 
     RowBox[{"744", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "c3"}], "-", "c4"}], ")"}], " ", 
      SuperscriptBox["u", "8"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["u", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1050"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "c3"}], "+", 
           RowBox[{"2", " ", "c4"}]}], ")"}]}], "-", 
        RowBox[{"2835", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "c1"}], "+", "c3"}], ")"}], " ", 
         SuperscriptBox["u", "2"]}], "+", 
        RowBox[{"288", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "c1"}], "-", 
           RowBox[{"3", " ", "c3"}], "+", "c4"}], ")"}], " ", 
         SuperscriptBox["u", "4"]}], "+", 
        RowBox[{"124", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "c3"}], "-", "c4"}], ")"}], " ", 
         SuperscriptBox["u", "6"]}]}], ")"}], " ", 
      RowBox[{"ArcTan", "[", "u", "]"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"690", " ", "c3"}], "+", 
        RowBox[{"400", " ", "c4"}], "+", 
        RowBox[{"9", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"180", " ", "c1"}], "+", 
           RowBox[{"36", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"14", " ", "c1"}], "+", 
              RowBox[{"11", " ", "c3"}], "+", 
              RowBox[{"8", " ", "c4"}]}], ")"}], " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"7", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "30"}], " ", "c1"}], "+", 
              RowBox[{"21", " ", "c3"}], "+", 
              RowBox[{"8", " ", "c4"}]}], ")"}], " ", 
            SuperscriptBox["u", "4"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        SuperscriptBox["u", "2"]}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.469400043780737*^9, 3.469400849930772*^9, 
  3.469477375506317*^9, 3.469920570511468*^9, 3.4766391726782513`*^9, 
  3.47665968432659*^9, 3.476660809602831*^9, 3.477659970096792*^9, 
  3.4776698111449165`*^9, 3.4776773344694414`*^9},
 Background->GrayLevel[0.85]]
}, Open  ]],

Cell["C\[Rho]\[Tau]", "Subsection",
 CellChangeTimes->{{3.467737163196954*^9, 3.467737166628426*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"PSAC\[Rho]\[Tau]t0N2LOnoSFR", " ", "=", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"C\[Rho]\[Tau]", "[", 
     RowBox[{"\"\<PSA\>\"", ",", 
      RowBox[{"u", "*", "m"}], ",", "0", ",", "\[CapitalGamma]xCN2LOnoSFR"}], 
     "]"}], "]"}]}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.46773715306841*^9, 3.4677372300399942`*^9}, {
  3.4694000792252817`*^9, 3.46940008315919*^9}, {3.469400925025618*^9, 
  3.469400928094863*^9}, {3.476639180068007*^9, 3.4766391996577587`*^9}, {
  3.476639501706321*^9, 3.476639554233408*^9}, {3.476639629869955*^9, 
  3.476639630611806*^9}, {3.4766396916565323`*^9, 3.476639693063799*^9}, {
  3.476660791632456*^9, 3.476660796279982*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"4480", " ", 
    SuperscriptBox["f", "4"], " ", "\[Pi]", " ", 
    SuperscriptBox["u", "6"]}]], 
  RowBox[{"3", " ", 
   SuperscriptBox["gA", "2"], " ", "m", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"11", " ", "c3"}], "-", 
        RowBox[{"24", " ", "c4"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"c3", "+", "c4"}], ")"}], " ", 
         SuperscriptBox["u", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"16", "+", 
           SuperscriptBox["u", "2"]}], ")"}]}], "+", 
        RowBox[{"14", " ", "c1", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}]}], "-", 
        RowBox[{"u", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"70", " ", "c1"}], "-", 
           RowBox[{"35", " ", "c3"}], "+", 
           RowBox[{"28", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "c1"}], "+", "c3", "+", "c4"}], ")"}], " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"36", " ", 
            RowBox[{"(", 
             RowBox[{"c3", "+", "c4"}], ")"}], " ", 
            SuperscriptBox["u", "4"]}]}], ")"}], " ", 
         RowBox[{"ArcTan", "[", "u", "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "28"}], " ", "c1"}], "-", 
        RowBox[{"22", " ", "c3"}], "+", 
        RowBox[{"48", " ", "c4"}], "+", 
        RowBox[{"7", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"10", " ", "c1"}], "-", 
           RowBox[{"7", " ", "c3"}], "+", 
           RowBox[{"8", " ", "c4"}]}], ")"}], " ", 
         SuperscriptBox["u", "2"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        SuperscriptBox["u", "2"]}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.467737236883946*^9, 3.469395392926206*^9, 3.46939927179629*^9, 
   3.469400130010318*^9, 3.469400941421564*^9, 3.46947739087211*^9, 
   3.469920706081503*^9, 3.476639242104204*^9, 3.4766395833952293`*^9, {
   3.4766396211002293`*^9, 3.4766396496296577`*^9}, 3.476639712653316*^9, 
   3.476659729636125*^9, 3.476660831984395*^9, 3.4776599878981647`*^9, 
   3.477669828961179*^9, 3.477677353942303*^9},
 Background->GrayLevel[0.85]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"PSAC\[Rho]\[Tau]t1N2LOnoSFR", " ", "=", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"C\[Rho]\[Tau]", "[", 
     RowBox[{"\"\<PSA\>\"", ",", 
      RowBox[{"u", "*", "m"}], ",", "1", ",", "\[CapitalGamma]xCN2LOnoSFR"}], 
     "]"}], "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",\

 CellChangeTimes->{{3.46773727920061*^9, 3.467737293296266*^9}, {
  3.469400102511314*^9, 3.469400107894681*^9}, {3.469400932933914*^9, 
  3.469400935517132*^9}, {3.4766392117921658`*^9, 3.476639225152092*^9}, {
  3.476660799512341*^9, 3.476660803544003*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"4480", " ", 
    SuperscriptBox["f", "4"], " ", "\[Pi]", " ", 
    SuperscriptBox["u", "6"]}]], 
  RowBox[{
   SuperscriptBox["gA", "2"], " ", "m", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"33", " ", "c3"}], "+", 
        RowBox[{"24", " ", "c4"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "c3"}], "-", "c4"}], ")"}], " ", 
         SuperscriptBox["u", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"16", "+", 
           SuperscriptBox["u", "2"]}], ")"}]}], "+", 
        RowBox[{"42", " ", "c1", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
        RowBox[{"u", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"105", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "c1"}], "+", "c3"}], ")"}]}], "+", 
           RowBox[{"28", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "c1"}], "-", 
              RowBox[{"3", " ", "c3"}], "+", "c4"}], ")"}], " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"36", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", "c3"}], "+", "c4"}], ")"}], " ", 
            SuperscriptBox["u", "4"]}]}], ")"}], " ", 
         RowBox[{"ArcTan", "[", "u", "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "6"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"14", " ", "c1"}], "+", 
           RowBox[{"11", " ", "c3"}], "+", 
           RowBox[{"8", " ", "c4"}]}], ")"}]}], "+", 
        RowBox[{"7", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"30", " ", "c1"}], "-", 
           RowBox[{"21", " ", "c3"}], "-", 
           RowBox[{"8", " ", "c4"}]}], ")"}], " ", 
         SuperscriptBox["u", "2"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        SuperscriptBox["u", "2"]}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.467737295797677*^9, 3.469395399656825*^9, 
  3.469399303185503*^9, 3.4694001841847153`*^9, 3.4694009535636663`*^9, 
  3.469477406396195*^9, 3.4699208410938377`*^9, 3.476639365989183*^9, 
  3.476639751939026*^9, 3.476659779577121*^9, 3.47666086512367*^9, 
  3.47766000368396*^9, 3.477669844745762*^9, 3.4776773711959467`*^9},
 Background->GrayLevel[0.85]]
}, Open  ]],

Cell[CellGroupData[{

Cell["C\[Rho]\[CapitalDelta]\[Rho]", "Subsection",
 CellChangeTimes->{{3.4677373527970343`*^9, 3.467737357814074*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PSAC\[Rho]\[CapitalDelta]\[Rho]t0N2LOnoSFR", " ", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"C\[Rho]\[CapitalDelta]\[Rho]", "[", 
    RowBox[{"\"\<PSA\>\"", ",", 
     RowBox[{"u", "*", "m"}], ",", "0", ",", "\[CapitalGamma]CN2LOnoSFR", ",",
      "\[CapitalGamma]xCN2LOnoSFR"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.467737385628474*^9, 3.4677373888908663`*^9}, {
  3.467928925838442*^9, 3.467928988279957*^9}, {3.469400198933792*^9, 
  3.469400205179555*^9}, {3.469400999482209*^9, 3.469401003014378*^9}, {
  3.4766393723073*^9, 3.476639399393477*^9}, {3.4766395727917833`*^9, 
  3.476639575151184*^9}, {3.476639771185128*^9, 3.476639782641288*^9}, {
  3.476639863710017*^9, 3.476639867243541*^9}, {3.476639922127544*^9, 
  3.476639941142664*^9}, {3.4766613966004133`*^9, 3.476661402605012*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"17920", " ", 
    SuperscriptBox["f", "4"], " ", "\[Pi]", " ", 
    SuperscriptBox["u", "6"]}]], 
  RowBox[{"3", " ", 
   SuperscriptBox["gA", "2"], " ", "m", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "11"}], " ", "c3"}], "+", 
        RowBox[{"24", " ", "c4"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"c3", "+", "c4"}], ")"}], " ", 
         SuperscriptBox["u", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"16", "+", 
           SuperscriptBox["u", "2"]}], ")"}]}], "-", 
        RowBox[{"14", " ", "c1", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
        RowBox[{"u", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"70", " ", "c1"}], "-", 
           RowBox[{"35", " ", "c3"}], "+", 
           RowBox[{"28", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "c1"}], "+", "c3", "+", "c4"}], ")"}], " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"36", " ", 
            RowBox[{"(", 
             RowBox[{"c3", "+", "c4"}], ")"}], " ", 
            SuperscriptBox["u", "4"]}]}], ")"}], " ", 
         RowBox[{"ArcTan", "[", "u", "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"28", " ", "c1"}], "+", 
        RowBox[{"22", " ", "c3"}], "-", 
        RowBox[{"48", " ", "c4"}], "-", 
        RowBox[{"7", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"10", " ", "c1"}], "-", 
           RowBox[{"7", " ", "c3"}], "+", 
           RowBox[{"8", " ", "c4"}]}], ")"}], " ", 
         SuperscriptBox["u", "2"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        SuperscriptBox["u", "2"]}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.467928999604149*^9, 3.469395407512665*^9, 
  3.469399340826295*^9, 3.469400251338358*^9, 3.4694010108621073`*^9, 
  3.469467223710145*^9, 3.4694673836793756`*^9, 3.469467515797554*^9, 
  3.4694680899759398`*^9, 3.469477413988051*^9, 3.469921562990781*^9, 
  3.476639427119462*^9, 3.476639784711022*^9, 3.4766399604124203`*^9, 
  3.476641076299322*^9, 3.476661435702057*^9, 3.477660017609844*^9, 
  3.4776698586549487`*^9, 3.477677386464795*^9},
 Background->GrayLevel[0.85]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PSAC\[Rho]\[CapitalDelta]\[Rho]t1N2LOnoSFR", " ", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"C\[Rho]\[CapitalDelta]\[Rho]", "[", 
    RowBox[{"\"\<PSA\>\"", ",", 
     RowBox[{"u", "*", "m"}], ",", "1", ",", "\[CapitalGamma]CN2LOnoSFR", ",",
      "\[CapitalGamma]xCN2LOnoSFR"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.476639962913951*^9, 3.476639968582498*^9}, {
  3.4766614061577806`*^9, 3.4766614115812597`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"17920", " ", 
    SuperscriptBox["f", "4"], " ", "\[Pi]", " ", 
    SuperscriptBox["u", "6"]}]], 
  RowBox[{
   SuperscriptBox["gA", "2"], " ", "m", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"11", " ", "c3"}], "+", 
           RowBox[{"8", " ", "c4"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "c3"}], "-", "c4"}], ")"}], " ", 
         SuperscriptBox["u", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"16", "+", 
           SuperscriptBox["u", "2"]}], ")"}]}], "-", 
        RowBox[{"42", " ", "c1", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
        RowBox[{"u", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "105"}], " ", "c3"}], "+", 
           RowBox[{"42", " ", "c1", " ", 
            RowBox[{"(", 
             RowBox[{"5", "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "c3"}], "-", "c4"}], ")"}], " ", 
            SuperscriptBox["u", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"7", "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["u", "2"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"ArcTan", "[", "u", "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"84", " ", "c1"}], "+", 
        RowBox[{"66", " ", "c3"}], "+", 
        RowBox[{"48", " ", "c4"}], "+", 
        RowBox[{"7", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "30"}], " ", "c1"}], "+", 
           RowBox[{"21", " ", "c3"}], "+", 
           RowBox[{"8", " ", "c4"}]}], ")"}], " ", 
         SuperscriptBox["u", "2"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        SuperscriptBox["u", "2"]}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.476639992561091*^9, 3.476659818387727*^9, 
  3.476661457237226*^9, 3.477660031723283*^9, 3.4776698727829323`*^9, 
  3.4776774020305824`*^9},
 Background->RGBColor[0.8, 0.8, 0.8]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
CJJ
\
\>", "Subsection",
 CellChangeTimes->{{3.46773739784339*^9, 3.4677374189050083`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PSACJJt0N2LOnoSFR", " ", "=", " ", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"CJJ", "[", 
    RowBox[{"\"\<PSA\>\"", ",", 
     RowBox[{"u", "*", "m"}], ",", "0", ",", "\[CapitalGamma]xSN2LOnoSFR", 
     ",", "\[CapitalGamma]xTN2LOnoSFR"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.467737421388837*^9, 3.467737477845573*^9}, {
  3.469400334029174*^9, 3.469400343472394*^9}, {3.4694010589448013`*^9, 
  3.469401064413725*^9}, {3.476640129027945*^9, 3.476640147217559*^9}, {
  3.476661497587644*^9, 3.476661502839385*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"8960", " ", 
    SuperscriptBox["f", "4"], " ", "\[Pi]", " ", 
    SuperscriptBox["u", "6"]}]], 
  RowBox[{"3", " ", 
   SuperscriptBox["gA", "2"], " ", "m", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "28"}], " ", "c1", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", "c3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "11"}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}]}], "-", 
        RowBox[{"c4", " ", 
         RowBox[{"(", 
          RowBox[{"12", "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["u", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              SuperscriptBox["u", "2"]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"70", " ", "c1"}], "-", 
           RowBox[{"35", " ", "c3"}], "+", 
           RowBox[{"28", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "c1"}], "+", "c3", "+", "c4"}], ")"}], " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "c3"}], "+", "c4"}], ")"}], " ", 
            SuperscriptBox["u", "4"]}]}], ")"}], " ", 
         RowBox[{"ArcTan", "[", "u", "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"28", " ", "c1"}], "+", 
        RowBox[{"22", " ", "c3"}], "+", 
        RowBox[{"12", " ", "c4"}], "+", 
        RowBox[{"7", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "10"}], " ", "c1"}], "+", 
           RowBox[{"7", " ", "c3"}], "+", 
           RowBox[{"4", " ", "c4"}]}], ")"}], " ", 
         SuperscriptBox["u", "2"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        SuperscriptBox["u", "2"]}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.467737480547535*^9, 3.469399392362275*^9, 
  3.469400374116485*^9, 3.469401069218617*^9, 3.4694774308492413`*^9, 
  3.4699218422309628`*^9, 3.4766401597732887`*^9, 3.476659846740746*^9, 
  3.4766615376427*^9, 3.4776600803622866`*^9, 3.477669921371317*^9, 
  3.477677452134912*^9},
 Background->GrayLevel[0.85]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PSACJJt1N2LOnoSFR", " ", "=", " ", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"CJJ", "[", 
    RowBox[{"\"\<PSA\>\"", ",", 
     RowBox[{"u", "*", "m"}], ",", "1", ",", "\[CapitalGamma]xSN2LOnoSFR", 
     ",", "\[CapitalGamma]xTN2LOnoSFR"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.469399422722308*^9, 3.469399426263194*^9}, {
  3.469400354217223*^9, 3.469400360968457*^9}, {3.469401069165083*^9, 
  3.4694010753179493`*^9}, {3.476640157743774*^9, 3.476640174209271*^9}, {
  3.476661505182653*^9, 3.4766615105674047`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"8960", " ", 
    SuperscriptBox["f", "4"], " ", "\[Pi]", " ", 
    SuperscriptBox["u", "6"]}]], 
  RowBox[{
   SuperscriptBox["gA", "2"], " ", "m", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "84"}], " ", "c1", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
        RowBox[{"6", " ", "c3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "11"}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}]}], "+", 
        RowBox[{"c4", " ", 
         RowBox[{"(", 
          RowBox[{"12", "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["u", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              SuperscriptBox["u", "2"]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"210", " ", "c1"}], "-", 
           RowBox[{"105", " ", "c3"}], "-", 
           RowBox[{"28", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "c1"}], "-", 
              RowBox[{"3", " ", "c3"}], "+", "c4"}], ")"}], " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"9", " ", "c3"}], "-", "c4"}], ")"}], " ", 
            SuperscriptBox["u", "4"]}]}], ")"}], " ", 
         RowBox[{"ArcTan", "[", "u", "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"84", " ", "c1"}], "+", 
        RowBox[{"66", " ", "c3"}], "-", 
        RowBox[{"12", " ", "c4"}], "-", 
        RowBox[{"7", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"30", " ", "c1"}], "-", 
           RowBox[{"21", " ", "c3"}], "+", 
           RowBox[{"4", " ", "c4"}]}], ")"}], " ", 
         SuperscriptBox["u", "2"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        SuperscriptBox["u", "2"]}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.469399428057104*^9, 3.4694003984332333`*^9, 
  3.469401077805429*^9, 3.469477434368984*^9, 3.4699219050208483`*^9, 
  3.476640198447321*^9, 3.476659856119244*^9, 3.476661563511438*^9, 
  3.477660098414359*^9, 3.477669941328656*^9, 3.477677471107668*^9},
 Background->GrayLevel[0.85]]
}, Open  ]]
}, Open  ]],

Cell["\<\
Sum of LO + NLO (Msfr = \[Infinity]) + N2LO (Msfr=\[Infinity]) PSA-DME \
Couplings\
\>", "Section",
 CellChangeTimes->{{3.469401469300872*^9, 3.469401483304819*^9}, {
  3.476661709802947*^9, 3.4766617389213333`*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"PSAC\[Rho]\[Rho]t0noSFR", " ", ":=", " ", 
    RowBox[{"(", 
     RowBox[{
     "PSAC\[Rho]\[Rho]t0LO", " ", "+", " ", "PSAC\[Rho]\[Rho]t0NLOnoSFR", "+",
       "PSAC\[Rho]\[Rho]t0N2LOnoSFR"}], ")"}]}], "\[IndentingNewLine]", 
   RowBox[{"PSAC\[Rho]\[Rho]t1noSFR", " ", ":=", " ", 
    RowBox[{"(", 
     RowBox[{
     "PSAC\[Rho]\[Rho]t1LO", " ", "+", " ", "PSAC\[Rho]\[Rho]t1NLOnoSFR", "+",
       "PSAC\[Rho]\[Rho]t1N2LOnoSFR"}], ")"}]}], "\[IndentingNewLine]", 
   RowBox[{"PSAC\[Rho]\[Tau]t0noSFR", " ", ":=", " ", 
    RowBox[{"(", 
     RowBox[{
     "PSAC\[Rho]\[Tau]t0LO", " ", "+", "PSAC\[Rho]\[Tau]t0NLOnoSFR", " ", "+",
       " ", "PSAC\[Rho]\[Tau]t0N2LOnoSFR"}], ")"}]}], "\[IndentingNewLine]", 
   RowBox[{"PSAC\[Rho]\[Tau]t1noSFR", ":=", " ", 
    RowBox[{"(", 
     RowBox[{
     "PSAC\[Rho]\[Tau]t1LO", " ", "+", "PSAC\[Rho]\[Tau]t1NLOnoSFR", " ", "+",
       " ", "PSAC\[Rho]\[Tau]t1N2LOnoSFR"}], ")"}]}], "\[IndentingNewLine]", 
   RowBox[{"PSAC\[Rho]\[CapitalDelta]\[Rho]t0noSFR", " ", ":=", 
    RowBox[{"(", 
     RowBox[{
     "PSAC\[Rho]\[CapitalDelta]\[Rho]t0LO", " ", "+", 
      "PSAC\[Rho]\[CapitalDelta]\[Rho]t0NLOnoSFR", "+", 
      "PSAC\[Rho]\[CapitalDelta]\[Rho]t0N2LOnoSFR"}], ")"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"PSAC\[Rho]\[CapitalDelta]\[Rho]t1noSFR", " ", ":=", 
    RowBox[{"(", 
     RowBox[{
     "PSAC\[Rho]\[CapitalDelta]\[Rho]t1LO", " ", "+", 
      "PSAC\[Rho]\[CapitalDelta]\[Rho]t1NLOnoSFR", "+", 
      "PSAC\[Rho]\[CapitalDelta]\[Rho]t1N2LOnoSFR"}], ")"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"PSACJJt0noSFR", " ", ":=", " ", 
    RowBox[{"(", 
     RowBox[{
     "PSACJJt0LO", " ", "+", " ", "PSACJJt0NLOnoSFR", " ", "+", " ", 
      "PSACJJt0N2LOnoSFR"}], ")"}]}], "\[IndentingNewLine]", 
   RowBox[{"PSACJJt1noSFR", " ", ":=", 
    RowBox[{"(", 
     RowBox[{
     "PSACJJt1LO", " ", "+", " ", "PSACJJt1NLOnoSFR", " ", "+", " ", 
      "PSACJJt1N2LOnoSFR"}], ")"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.469401484730411*^9, 3.4694018271164217`*^9}, {
  3.4766402489366903`*^9, 3.476640420639269*^9}, {3.4766615794975758`*^9, 
  3.476661695783359*^9}, {3.47666214147614*^9, 3.4766621477411537`*^9}, {
  3.47861277080501*^9, 3.478612774629786*^9}, {3.47861425394403*^9, 
  3.4786142834277697`*^9}}]
},
CellGrouping->Manual,
WindowSize->{1016, 663},
WindowMargins->{{22, Automatic}, {Automatic, 14}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
PrintingOptions->{"PaperOrientation"->"Portrait"},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (February 18, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 222, 5, 59, "Text"],
Cell[770, 27, 2535, 35, 367, "Text"],
Cell[3308, 64, 440, 8, 50, "Text"],
Cell[3751, 74, 1785, 33, 283, "Text"],
Cell[5539, 109, 418, 8, 50, "Text"],
Cell[5960, 119, 1640, 29, 197, "Text"],
Cell[CellGroupData[{
Cell[7625, 152, 199, 4, 35, "Subsection"],
Cell[7827, 158, 5202, 149, 163, "Input"]
}, Open  ]],
Cell[13044, 310, 705, 10, 28, "Text"],
Cell[CellGroupData[{
Cell[13774, 324, 98, 1, 34, "Subsection"],
Cell[13875, 327, 4440, 109, 208, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18352, 441, 162, 5, 49, "Subsection"],
Cell[18517, 448, 6590, 184, 283, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25144, 637, 201, 3, 34, "Subsection"],
Cell[25348, 642, 8373, 225, 298, "Input"],
Cell[33724, 869, 91, 1, 27, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33852, 875, 129, 4, 49, "Subsection"],
Cell[33984, 881, 2886, 77, 148, "Input"],
Cell[36873, 960, 436, 9, 71, "Text"],
Cell[37312, 971, 759, 13, 78, "Text"],
Cell[38074, 986, 10260, 208, 223, "Input"]
}, Open  ]],
Cell[48349, 1197, 337, 7, 61, "Text"],
Cell[48689, 1206, 11419, 284, 478, "Input"],
Cell[60111, 1492, 418, 8, 50, "Text"],
Cell[60532, 1502, 1493, 26, 197, "Text"],
Cell[CellGroupData[{
Cell[62050, 1532, 203, 3, 67, "Section"],
Cell[CellGroupData[{
Cell[62278, 1539, 101, 1, 34, "Subsection"],
Cell[CellGroupData[{
Cell[62404, 1544, 440, 9, 27, "Input"],
Cell[62847, 1555, 1703, 48, 64, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64587, 1608, 458, 9, 27, "Input"],
Cell[65048, 1619, 1671, 47, 64, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[66768, 1672, 101, 1, 34, "Subsection"],
Cell[CellGroupData[{
Cell[66894, 1677, 420, 9, 43, "Input"],
Cell[67317, 1688, 1357, 38, 69, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68711, 1731, 441, 9, 58, "Input"],
Cell[69155, 1742, 1405, 40, 69, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[70609, 1788, 118, 1, 34, "Subsection"],
Cell[CellGroupData[{
Cell[70752, 1793, 443, 8, 27, "Input"],
Cell[71198, 1803, 1423, 40, 69, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[72670, 1849, 432, 8, 43, "Input"],
Cell[73105, 1859, 1363, 38, 69, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74505, 1902, 101, 4, 49, "Subsection"],
Cell[CellGroupData[{
Cell[74631, 1910, 384, 8, 27, "Input"],
Cell[75018, 1920, 1251, 36, 75, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76306, 1961, 386, 8, 27, "Input"],
Cell[76695, 1971, 1273, 37, 75, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[78029, 2015, 488, 9, 89, "Section"],
Cell[78520, 2026, 399, 7, 41, "Text"],
Cell[CellGroupData[{
Cell[78944, 2037, 101, 1, 34, "Subsection"],
Cell[79048, 2040, 338, 6, 43, "Input"],
Cell[79389, 2048, 1613, 44, 88, "Input"],
Cell[CellGroupData[{
Cell[81027, 2096, 765, 13, 27, "Input"],
Cell[81795, 2111, 5422, 149, 199, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[87254, 2265, 508, 11, 43, "Input"],
Cell[87765, 2278, 4939, 138, 199, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92741, 2421, 101, 1, 34, "Subsection"],
Cell[CellGroupData[{
Cell[92867, 2426, 521, 10, 43, "Input"],
Cell[93391, 2438, 5074, 148, 154, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98502, 2591, 547, 11, 58, "Input"],
Cell[99052, 2604, 5021, 141, 186, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[104122, 2751, 118, 1, 34, "Subsection"],
Cell[CellGroupData[{
Cell[104265, 2756, 646, 11, 27, "Input"],
Cell[104914, 2769, 5243, 149, 154, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[110206, 2924, 633, 11, 43, "Input"],
Cell[110842, 2937, 4839, 139, 154, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[115718, 3081, 101, 4, 49, "Subsection"],
Cell[CellGroupData[{
Cell[115844, 3089, 640, 13, 43, "Input"],
Cell[116487, 3104, 3434, 99, 130, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119958, 3208, 592, 12, 43, "Input"],
Cell[120553, 3222, 3101, 95, 132, "Output"]
}, Open  ]]
}, Open  ]],
Cell[123681, 3321, 188, 4, 67, "Section"],
Cell[123872, 3327, 1644, 45, 97, "Input"],
Cell[125519, 3374, 129, 2, 34, "Subsection"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[125697, 3382, 418, 6, 43, "Input"],
Cell[126118, 3390, 94, 1, 27, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[126249, 3396, 711, 13, 43, "Input"],
Cell[126963, 3411, 4081, 112, 124, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[131081, 3528, 520, 11, 43, "Input"],
Cell[131604, 3541, 4152, 118, 124, "Output"]
}, Open  ]],
Cell[135771, 3662, 101, 1, 34, "Subsection"],
Cell[CellGroupData[{
Cell[135897, 3667, 675, 12, 37, "Input"],
Cell[136575, 3681, 3677, 101, 126, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[140289, 3787, 551, 11, 58, "Input"],
Cell[140843, 3800, 3946, 110, 126, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[144826, 3915, 118, 1, 34, "Subsection"],
Cell[CellGroupData[{
Cell[144969, 3920, 788, 13, 27, "Input"],
Cell[145760, 3935, 3797, 104, 126, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[149606, 4045, 400, 7, 27, "Input"],
Cell[150009, 4054, 3844, 110, 126, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[153890, 4169, 101, 4, 49, "Subsection"],
Cell[CellGroupData[{
Cell[154016, 4177, 502, 9, 27, "Input"],
Cell[154521, 4188, 2090, 61, 91, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[156648, 4254, 502, 9, 27, "Input"],
Cell[157153, 4265, 1927, 56, 91, "Output"]
}, Open  ]]
}, Open  ]],
Cell[159107, 4325, 274, 6, 67, "Section"],
Cell[159384, 4333, 2460, 53, 202, "Input"],
Cell[CellGroupData[{
Cell[161869, 4390, 254, 3, 67, "Section"],
Cell[CellGroupData[{
Cell[162148, 4397, 101, 1, 34, "Subsection"],
Cell[CellGroupData[{
Cell[162274, 4402, 539, 10, 27, "Input"],
Cell[162816, 4414, 1437, 39, 69, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[164290, 4458, 508, 9, 27, "Input"],
Cell[164801, 4469, 1406, 39, 69, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[166256, 4514, 101, 1, 34, "Subsection"],
Cell[CellGroupData[{
Cell[166382, 4519, 471, 10, 43, "Input"],
Cell[166856, 4531, 955, 27, 69, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[167848, 4563, 492, 10, 58, "Input"],
Cell[168343, 4575, 992, 28, 69, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[169384, 4609, 118, 1, 34, "Subsection"],
Cell[CellGroupData[{
Cell[169527, 4614, 491, 8, 27, "Input"],
Cell[170021, 4624, 1018, 28, 69, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[171088, 4658, 482, 9, 43, "Input"],
Cell[171573, 4669, 963, 27, 69, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[172573, 4701, 101, 4, 49, "Subsection"],
Cell[CellGroupData[{
Cell[172699, 4709, 439, 9, 27, "Input"],
Cell[173141, 4720, 875, 24, 69, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[174053, 4749, 436, 9, 27, "Input"],
Cell[174492, 4760, 889, 25, 69, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[175442, 4792, 542, 10, 89, "Section"],
Cell[175987, 4804, 268, 5, 26, "Text"],
Cell[CellGroupData[{
Cell[176280, 4813, 101, 1, 34, "Subsection"],
Cell[176384, 4816, 338, 6, 43, "Input"],
Cell[176725, 4824, 1609, 44, 88, "Input"],
Cell[CellGroupData[{
Cell[178359, 4872, 817, 13, 27, "Input"],
Cell[179179, 4887, 4139, 123, 169, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[183355, 5015, 555, 11, 43, "Input"],
Cell[183913, 5028, 4372, 127, 169, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[188322, 5160, 101, 1, 34, "Subsection"],
Cell[CellGroupData[{
Cell[188448, 5165, 572, 11, 43, "Input"],
Cell[189023, 5178, 3582, 108, 133, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[192642, 5291, 598, 12, 58, "Input"],
Cell[193243, 5305, 3470, 103, 136, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[196762, 5414, 118, 1, 34, "Subsection"],
Cell[CellGroupData[{
Cell[196905, 5419, 694, 11, 27, "Input"],
Cell[197602, 5432, 3701, 109, 133, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[201352, 5547, 684, 12, 43, "Input"],
Cell[202039, 5561, 3329, 101, 136, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[205405, 5667, 101, 4, 49, "Subsection"],
Cell[CellGroupData[{
Cell[205531, 5675, 692, 13, 43, "Input"],
Cell[206226, 5690, 3503, 103, 136, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[209766, 5798, 645, 13, 43, "Input"],
Cell[210414, 5813, 3286, 100, 136, "Output"]
}, Open  ]]
}, Open  ]],
Cell[213727, 5917, 242, 5, 67, "Section"],
Cell[213972, 5924, 1646, 45, 97, "Input"],
Cell[215621, 5971, 129, 2, 34, "Subsection"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[215799, 5979, 418, 6, 43, "Input"],
Cell[216220, 5987, 94, 1, 27, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[216351, 5993, 764, 14, 43, "Input"],
Cell[217118, 6009, 3611, 99, 106, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[220766, 6113, 567, 11, 43, "Input"],
Cell[221336, 6126, 3485, 102, 106, "Output"]
}, Open  ]],
Cell[224836, 6231, 101, 1, 34, "Subsection"],
Cell[CellGroupData[{
Cell[224962, 6236, 726, 13, 37, "Input"],
Cell[225691, 6251, 2462, 67, 106, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[228190, 6323, 602, 12, 58, "Input"],
Cell[228795, 6337, 2691, 75, 106, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[231523, 6417, 118, 1, 34, "Subsection"],
Cell[CellGroupData[{
Cell[231666, 6422, 838, 13, 27, "Input"],
Cell[232507, 6437, 2504, 67, 106, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[235060, 6510, 455, 8, 27, "Input"],
Cell[235518, 6520, 2508, 73, 106, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[238063, 6598, 101, 4, 49, "Subsection"],
Cell[CellGroupData[{
Cell[238189, 6606, 553, 10, 27, "Input"],
Cell[238745, 6618, 2613, 73, 106, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[241395, 6696, 555, 10, 27, "Input"],
Cell[241953, 6708, 2591, 72, 106, "Output"]
}, Open  ]]
}, Open  ]],
Cell[244571, 6784, 226, 5, 67, "Section"],
Cell[244800, 6791, 2436, 53, 202, "Input"]
}
]
*)

(* End of internal cache information *)

